Type-I superconductivity in Al$_6$Re

While the pure elements tend to exhibit Type-I rather than Type-II superconductivity, nearly all compound superconductors are Type-II, with only a few known exceptions. We report single crystal growth and physical characterization of the rhenium aluminide Al$_6$Re, which we conclude is a Type-I superconductor based on magnetization, ac-susceptibility, and specific-heat measurements. This detection of superconductivity, despite the strong similarity of Al$_6$Re to a family of W and Mo aluminides that do not superconduct, suggests that these aluminides are an ideal testbed for identifying the relative importance of valence electron count and inversion symmetry in determining whether a material will superconduct.

==> anc/Al6Re.cif <==
 
data_mo_80521aa 
  
_audit_creation_method            'SHELXL-2014/7' 
_shelx_SHELXL_version_number      '2014/7' 
_chemical_name_systematic         ? 
_chemical_name_common             ? 
_chemical_melting_point           ? 
_chemical_formula_moiety          ? 
_chemical_formula_sum 
 'Al6 Re' 
_chemical_formula_weight          348.08 
  
loop_ 
 _atom_type_symbol 
 _atom_type_description 
 _atom_type_scat_dispersion_real 
 _atom_type_scat_dispersion_imag 
 _atom_type_scat_source 
 'Al'  'Al'   0.0645   0.0514 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
 'Re'  'Re'  -1.0185   7.2310 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
  
_space_group_crystal_system       orthorhombic 
_space_group_IT_number            63 
_space_group_name_H-M_alt         'C m c m' 
_space_group_name_Hall            '-C 2c 2' 
  
_shelx_space_group_comment 
; 
The symmetry employed for this shelxl refinement is uniquely defined 
by the following loop, which should always be used as a source of 
symmetry information in preference to the above space-group names. 
They are only intended as comments. 
; 
  
loop_ 
 _space_group_symop_operation_xyz 
 'x, y, z' 
 '-x, -y, z+1/2' 
 'x, -y, -z' 
 '-x, y, -z+1/2' 
 'x+1/2, y+1/2, z' 
 '-x+1/2, -y+1/2, z+1/2' 
 'x+1/2, -y+1/2, -z' 
 '-x+1/2, y+1/2, -z+1/2' 
 '-x, -y, -z' 
 'x, y, -z-1/2' 
 '-x, y, z' 
 'x, -y, z-1/2' 
 '-x+1/2, -y+1/2, -z' 
 'x+1/2, y+1/2, -z-1/2' 
 '-x+1/2, y+1/2, z' 
 'x+1/2, -y+1/2, z-1/2' 
  
_cell_length_a                    7.599(4) 
_cell_length_b                    6.602(4) 
_cell_length_c                    9.040(5) 
_cell_angle_alpha                 90 
_cell_angle_beta                  90 
_cell_angle_gamma                 90 
_cell_volume                      453.6(4) 
_cell_formula_units_Z             4 
_cell_measurement_temperature     203(2) 
_cell_measurement_reflns_used     1552 
_cell_measurement_theta_min       2.25 
_cell_measurement_theta_max       29.46 
  
_exptl_crystal_description        needle 
_exptl_crystal_colour             black 
_exptl_crystal_density_meas       ? 
_exptl_crystal_density_method     ? 
_exptl_crystal_density_diffrn     5.098 
_exptl_crystal_F_000              612 
_exptl_transmission_factor_min    ? 
_exptl_transmission_factor_max    ? 
_exptl_crystal_size_max           0.380 
_exptl_crystal_size_mid           0.120 
_exptl_crystal_size_min           0.100 
_exptl_absorpt_coefficient_mu     27.758 
_shelx_estimated_absorpt_T_min    0.034 
_shelx_estimated_absorpt_T_max    0.168 
_exptl_absorpt_correction_type    multi-scan 
_exptl_absorpt_correction_T_min   0.106 
_exptl_absorpt_correction_T_max   0.211 
_exptl_absorpt_process_details    sadabs 
_exptl_absorpt_special_details    ? 
_diffrn_ambient_temperature       203(2) 
_diffrn_radiation_wavelength      0.71073 
_diffrn_radiation_type            MoK\a 
_diffrn_source                    ? 
_diffrn_measurement_device_type   'Bruker APEX-II CCD' 
_diffrn_measurement_method        '\f and \w scans' 
_diffrn_detector_area_resol_mean  ? 
_diffrn_reflns_number             1634 
_diffrn_reflns_av_unetI/netI      0.0309 
_diffrn_reflns_av_R_equivalents   0.0446 
_diffrn_reflns_limit_h_min        -10 
_diffrn_reflns_limit_h_max        8 
_diffrn_reflns_limit_k_min        -7 
_diffrn_reflns_limit_k_max        8 
_diffrn_reflns_limit_l_min        -11 
_diffrn_reflns_limit_l_max        10 
_diffrn_reflns_theta_min          4.089 
_diffrn_reflns_theta_max          27.999 
_diffrn_reflns_theta_full         25.242 
_diffrn_measured_fraction_theta_max   1.000 
_diffrn_measured_fraction_theta_full  1.000 
_diffrn_reflns_Laue_measured_fraction_max    1.000 
_diffrn_reflns_Laue_measured_fraction_full   1.000 
_diffrn_reflns_point_group_measured_fraction_max   1.000 
_diffrn_reflns_point_group_measured_fraction_full  1.000 
_reflns_number_total              314 
_reflns_number_gt                 311 
_reflns_threshold_expression      'I > 2\s(I)' 
_reflns_Friedel_coverage          0.000 
_reflns_Friedel_fraction_max      . 
_reflns_Friedel_fraction_full     . 
  
_reflns_special_details 
; 
 Reflections were merged by SHELXL according to the crystal 
 class for the calculation of statistics and refinement. 
  
 _reflns_Friedel_fraction is defined as the number of unique 
 Friedel pairs measured divided by the number that would be 
 possible theoretically, ignoring centric projections and 
 systematic absences. 
; 
  
_computing_data_collection        'Bruker APEX2' 
_computing_cell_refinement        'Bruker SAINT' 
_computing_data_reduction         'Bruker SAINT' 
_computing_structure_solution     'SHELXS-97 (Sheldrick, 2008)' 
_computing_structure_refinement 'SHELXL-2014/7 (Sheldrick, 2014)' 
_computing_molecular_graphics     'Bruker SHELXTL' 
_computing_publication_material   'Bruker SHELXTL' 
_refine_special_details           ? 
_refine_ls_structure_factor_coef  Fsqd 
_refine_ls_matrix_type            full 
_refine_ls_weighting_scheme       calc 
_refine_ls_weighting_details 
'w=1/[\s^2^(Fo^2^)+(0.0081P)^2^+5.8282P] where P=(Fo^2^+2Fc^2^)/3' 
_atom_sites_solution_primary      ? 
_atom_sites_solution_secondary    ? 
_atom_sites_solution_hydrogens    . 
_refine_ls_hydrogen_treatment     undef 
_refine_ls_extinction_method      'SHELXL-2014/7 (Sheldrick 2014' 
_refine_ls_extinction_coef        0.0154(7) 
_refine_ls_extinction_expression 
 'Fc^*^=kFc[1+0.001xFc^2^\l^3^/sin(2\q)]^-1/4^' 
_refine_ls_number_reflns          314 
_refine_ls_number_parameters      23 
_refine_ls_number_restraints      0 
_refine_ls_R_factor_all           0.0200 
_refine_ls_R_factor_gt            0.0165 
_refine_ls_wR_factor_ref          0.0376 
_refine_ls_wR_factor_gt           0.0371 
_refine_ls_goodness_of_fit_ref    1.096 
_refine_ls_restrained_S_all       1.096 
_refine_ls_shift/su_max           0.000 
_refine_ls_shift/su_mean          0.000 
  
loop_ 
 _atom_site_label 
 _atom_site_type_symbol 
 _atom_site_fract_x 
 _atom_site_fract_y 
 _atom_site_fract_z 
 _atom_site_U_iso_or_equiv 
 _atom_site_adp_type 
 _atom_site_occupancy 
 _atom_site_site_symmetry_order 
 _atom_site_calc_flag 
 _atom_site_refinement_flags_posn 
 _atom_site_refinement_flags_adp 
 _atom_site_refinement_flags_occupancy 
 _atom_site_disorder_assembly 
 _atom_site_disorder_group 
Re1 Re 0.5000 0.04493(5) 0.7500 0.00539(18) Uani 1 4 d S T P . . 
Al1 Al 0.5000 0.3686(3) 0.6002(2) 0.0107(4) Uani 1 2 d S T P . . 
Al2 Al 0.1806(2) 0.2096(3) 0.7500 0.0100(4) Uani 1 2 d S T P . . 
Al3 Al 0.3250(3) 0.0000 0.5000 0.0099(4) Uani 1 2 d S T P . . 
  
loop_ 
 _atom_site_aniso_label 
 _atom_site_aniso_U_11 
 _atom_site_aniso_U_22 
 _atom_site_aniso_U_33 
 _atom_site_aniso_U_23 
 _atom_site_aniso_U_13 
 _atom_site_aniso_U_12 
Re1 0.0068(2) 0.0040(2) 0.0054(2) 0.000 0.000 0.000 
Al1 0.0112(8) 0.0085(9) 0.0123(8) 0.0033(7) 0.000 0.000 
Al2 0.0100(8) 0.0061(9) 0.0139(9) 0.000 0.000 0.0019(7) 
Al3 0.0096(8) 0.0115(8) 0.0085(8) -0.0003(7) 0.000 0.000 
  
_geom_special_details 
; 
 All esds (except the esd in the dihedral angle between two l.s. planes) 
 are estimated using the full covariance matrix.  The cell esds are taken 
 into account individually in the estimation of esds in distances, angles 
 and torsion angles; correlations between esds in cell parameters are only 
 used when they are defined by crystal symmetry.  An approximate (isotropic) 
 treatment of cell esds is used for estimating esds involving l.s. planes. 
; 
  
loop_ 
 _geom_bond_atom_site_label_1 
 _geom_bond_atom_site_label_2 
 _geom_bond_distance 
 _geom_bond_site_symmetry_2 
 _geom_bond_publ_flag 
Re1 Al1 2.530(2) 10_557 ? 
Re1 Al1 2.530(2) . ? 
Re1 Al2 2.605(2) 15_545 ? 
Re1 Al2 2.605(2) 5_545 ? 
Re1 Al3 2.6388(14) 2_655 ? 
Re1 Al3 2.6388(14) 9_656 ? 
Re1 Al3 2.6388(14) 10_557 ? 
Re1 Al3 2.6388(14) . ? 
Re1 Al2 2.660(2) . ? 
Re1 Al2 2.660(2) 11_655 ? 
Al1 Al1 2.509(4) 9_666 ? 
Al1 Al1 2.708(4) 10_557 ? 
Al1 Al3 2.770(2) 13_556 ? 
Al1 Al3 2.770(2) 5 ? 
Al1 Al3 2.917(2) 9_656 ? 
Al1 Al3 2.917(2) . ? 
Al1 Al2 2.964(3) 5 ? 
Al1 Al2 2.964(3) 15 ? 
Al1 Al2 2.971(2) . ? 
Al1 Al2 2.971(2) 11_655 ? 
Al2 Re1 2.605(2) 5_455 ? 
Al2 Al2 2.744(4) 11 ? 
Al2 Al3 2.8685(17) . ? 
Al2 Al3 2.8685(17) 10_557 ? 
Al2 Al3 2.9642(17) 6 ? 
Al2 Al3 2.9642(17) 13_556 ? 
Al2 Al1 2.964(3) 5_445 ? 
Al2 Al1 2.964(3) 14_447 ? 
Al2 Al1 2.971(2) 10_557 ? 
Al3 Re1 2.6388(14) 9_656 ? 
Al3 Al3 2.659(4) 9_656 ? 
Al3 Al1 2.770(2) 13_556 ? 
Al3 Al1 2.770(2) 5_445 ? 
Al3 Al2 2.8685(17) 3_556 ? 
Al3 Al1 2.917(2) 9_656 ? 
Al3 Al2 2.9642(17) 15_545 ? 
Al3 Al2 2.9642(17) 13_556 ? 
  
loop_ 
 _geom_angle_atom_site_label_1 
 _geom_angle_atom_site_label_2 
 _geom_angle_atom_site_label_3 
 _geom_angle 
 _geom_angle_site_symmetry_1 
 _geom_angle_site_symmetry_3 
 _geom_angle_publ_flag 
Al1 Re1 Al1 64.73(10) 10_557 . ? 
Al1 Re1 Al2 135.89(5) 10_557 15_545 ? 
Al1 Re1 Al2 135.89(5) . 15_545 ? 
Al1 Re1 Al2 135.89(5) 10_557 5_545 ? 
Al1 Re1 Al2 135.89(5) . 5_545 ? 
Al2 Re1 Al2 63.57(9) 15_545 5_545 ? 
Al1 Re1 Al3 68.68(5) 10_557 2_655 ? 
Al1 Re1 Al3 123.60(4) . 2_655 ? 
Al2 Re1 Al3 99.78(3) 15_545 2_655 ? 
Al2 Re1 Al3 68.84(3) 5_545 2_655 ? 
Al1 Re1 Al3 123.60(4) 10_557 9_656 ? 
Al1 Re1 Al3 68.68(5) . 9_656 ? 
Al2 Re1 Al3 99.78(3) 15_545 9_656 ? 
Al2 Re1 Al3 68.84(3) 5_545 9_656 ? 
Al3 Re1 Al3 117.84(8) 2_655 9_656 ? 
Al1 Re1 Al3 68.68(5) 10_557 10_557 ? 
Al1 Re1 Al3 123.60(4) . 10_557 ? 
Al2 Re1 Al3 68.84(3) 15_545 10_557 ? 
Al2 Re1 Al3 99.78(3) 5_545 10_557 ? 
Al3 Re1 Al3 60.51(8) 2_655 10_557 ? 
Al3 Re1 Al3 167.092(17) 9_656 10_557 ? 
Al1 Re1 Al3 123.60(4) 10_557 . ? 
Al1 Re1 Al3 68.68(5) . . ? 
Al2 Re1 Al3 68.84(3) 15_545 . ? 
Al2 Re1 Al3 99.78(3) 5_545 . ? 
Al3 Re1 Al3 167.092(17) 2_655 . ? 
Al3 Re1 Al3 60.51(8) 9_656 . ? 
Al3 Re1 Al3 117.84(8) 10_557 . ? 
Al1 Re1 Al2 69.80(4) 10_557 . ? 
Al1 Re1 Al2 69.80(4) . . ? 
Al2 Re1 Al2 82.34(4) 15_545 . ? 
Al2 Re1 Al2 145.91(8) 5_545 . ? 
Al3 Re1 Al2 120.38(4) 2_655 . ? 
Al3 Re1 Al2 120.38(4) 9_656 . ? 
Al3 Re1 Al2 65.55(4) 10_557 . ? 
Al3 Re1 Al2 65.55(4) . . ? 
Al1 Re1 Al2 69.80(4) 10_557 11_655 ? 
Al1 Re1 Al2 69.80(4) . 11_655 ? 
Al2 Re1 Al2 145.91(8) 15_545 11_655 ? 
Al2 Re1 Al2 82.34(4) 5_545 11_655 ? 
Al3 Re1 Al2 65.55(4) 2_655 11_655 ? 
Al3 Re1 Al2 65.55(4) 9_656 11_655 ? 
Al3 Re1 Al2 120.38(4) 10_557 11_655 ? 
Al3 Re1 Al2 120.38(4) . 11_655 ? 
Al2 Re1 Al2 131.75(9) . 11_655 ? 
Al1 Al1 Re1 166.13(14) 9_666 . ? 
Al1 Al1 Al1 136.23(10) 9_666 10_557 ? 
Re1 Al1 Al1 57.64(5) . 10_557 ? 
Al1 Al1 Al3 63.07(4) 9_666 13_556 ? 
Re1 Al1 Al3 116.08(4) . 13_556 ? 
Al1 Al1 Al3 109.09(4) 10_557 13_556 ? 
Al1 Al1 Al3 63.07(4) 9_666 5 ? 
Re1 Al1 Al3 116.08(4) . 5 ? 
Al1 Al1 Al3 109.09(4) 10_557 5 ? 
Al3 Al1 Al3 126.15(8) 13_556 5 ? 
Al1 Al1 Al3 110.66(10) 9_666 9_656 ? 
Re1 Al1 Al3 57.43(5) . 9_656 ? 
Al1 Al1 Al3 108.09(4) 10_557 9_656 ? 
Al3 Al1 Al3 124.48(7) 13_556 9_656 ? 
Al3 Al1 Al3 75.72(4) 5 9_656 ? 
Al1 Al1 Al3 110.66(10) 9_666 . ? 
Re1 Al1 Al3 57.43(5) . . ? 
Al1 Al1 Al3 108.09(4) 10_557 . ? 
Al3 Al1 Al3 75.72(4) 13_556 . ? 
Al3 Al1 Al3 124.48(7) 5 . ? 
Al3 Al1 Al3 54.23(9) 9_656 . ? 
Al1 Al1 Al2 78.72(9) 9_666 5 ? 
Re1 Al1 Al2 113.40(7) . 5 ? 
Al1 Al1 Al2 62.82(4) 10_557 5 ? 
Al3 Al1 Al2 108.91(8) 13_556 5 ? 
Al3 Al1 Al2 59.92(4) 5 5 ? 
Al3 Al1 Al2 124.37(6) 9_656 5 ? 
Al3 Al1 Al2 170.57(8) . 5 ? 
Al1 Al1 Al2 78.72(9) 9_666 15 ? 
Re1 Al1 Al2 113.40(7) . 15 ? 
Al1 Al1 Al2 62.82(4) 10_557 15 ? 
Al3 Al1 Al2 59.92(4) 13_556 15 ? 
Al3 Al1 Al2 108.91(8) 5 15 ? 
Al3 Al1 Al2 170.57(8) 9_656 15 ? 
Al3 Al1 Al2 124.37(6) . 15 ? 
Al2 Al1 Al2 55.14(9) 5 15 ? 
Al1 Al1 Al2 125.00(5) 9_666 . ? 
Re1 Al1 Al2 57.15(5) . . ? 
Al1 Al1 Al2 62.89(4) 10_557 . ? 
Al3 Al1 Al2 62.05(5) 13_556 . ? 
Al3 Al1 Al2 171.16(7) 5 . ? 
Al3 Al1 Al2 102.66(8) 9_656 . ? 
Al3 Al1 Al2 58.30(5) . . ? 
Al2 Al1 Al2 116.00(7) 5 . ? 
Al2 Al1 Al2 71.46(5) 15 . ? 
Al1 Al1 Al2 125.00(5) 9_666 11_655 ? 
Re1 Al1 Al2 57.15(5) . 11_655 ? 
Al1 Al1 Al2 62.89(4) 10_557 11_655 ? 
Al3 Al1 Al2 171.16(7) 13_556 11_655 ? 
Al3 Al1 Al2 62.05(5) 5 11_655 ? 
Al3 Al1 Al2 58.30(5) 9_656 11_655 ? 
Al3 Al1 Al2 102.66(8) . 11_655 ? 
Al2 Al1 Al2 71.46(5) 5 11_655 ? 
Al2 Al1 Al2 116.00(7) 15 11_655 ? 
Al2 Al1 Al2 109.57(9) . 11_655 ? 
Re1 Al2 Re1 145.91(8) 5_455 . ? 
Re1 Al2 Al2 58.22(5) 5_455 11 ? 
Re1 Al2 Al2 155.87(4) . 11 ? 
Re1 Al2 Al3 127.71(4) 5_455 . ? 
Re1 Al2 Al3 56.87(5) . . ? 
Al2 Al2 Al3 112.50(5) 11 . ? 
Re1 Al2 Al3 127.71(4) 5_455 10_557 ? 
Re1 Al2 Al3 56.87(5) . 10_557 ? 
Al2 Al2 Al3 112.50(5) 11 10_557 ? 
Al3 Al2 Al3 103.98(8) . 10_557 ? 
Re1 Al2 Al3 56.12(5) 5_455 6 ? 
Re1 Al2 Al3 106.11(6) . 6 ? 
Al2 Al2 Al3 89.18(5) 11 6 ? 
Al3 Al2 Al3 156.68(7) . 6 ? 
Al3 Al2 Al3 73.55(4) 10_557 6 ? 
Re1 Al2 Al3 56.12(5) 5_455 13_556 ? 
Re1 Al2 Al3 106.11(6) . 13_556 ? 
Al2 Al2 Al3 89.18(5) 11 13_556 ? 
Al3 Al2 Al3 73.55(4) . 13_556 ? 
Al3 Al2 Al3 156.68(7) 10_557 13_556 ? 
Al3 Al2 Al3 99.36(7) 6 13_556 ? 
Re1 Al2 Al1 113.70(7) 5_455 5_445 ? 
Re1 Al2 Al1 96.43(7) . 5_445 ? 
Al2 Al2 Al1 62.43(4) 11 5_445 ? 
Al3 Al2 Al1 56.68(5) . 5_445 ? 
Al3 Al2 Al1 99.83(8) 10_557 5_445 ? 
Al3 Al2 Al1 146.42(7) 6 5_445 ? 
Al3 Al2 Al1 97.84(6) 13_556 5_445 ? 
Re1 Al2 Al1 113.70(7) 5_455 14_447 ? 
Re1 Al2 Al1 96.43(7) . 14_447 ? 
Al2 Al2 Al1 62.43(4) 11 14_447 ? 
Al3 Al2 Al1 99.83(8) . 14_447 ? 
Al3 Al2 Al1 56.68(5) 10_557 14_447 ? 
Al3 Al2 Al1 97.84(6) 6 14_447 ? 
Al3 Al2 Al1 146.42(7) 13_556 14_447 ? 
Al1 Al2 Al1 54.37(8) 5_445 14_447 ? 
Re1 Al2 Al1 97.47(7) 5_455 10_557 ? 
Re1 Al2 Al1 53.04(5) . 10_557 ? 
Al2 Al2 Al1 144.78(4) 11 10_557 ? 
Al3 Al2 Al1 102.52(8) . 10_557 ? 
Al3 Al2 Al1 59.91(6) 10_557 10_557 ? 
Al3 Al2 Al1 55.64(6) 6 10_557 ? 
Al3 Al2 Al1 97.51(8) 13_556 10_557 ? 
Al1 Al2 Al1 148.73(9) 5_445 10_557 ? 
Al1 Al2 Al1 116.00(7) 14_447 10_557 ? 
Re1 Al2 Al1 97.47(7) 5_455 . ? 
Re1 Al2 Al1 53.04(5) . . ? 
Al2 Al2 Al1 144.78(4) 11 . ? 
Al3 Al2 Al1 59.91(6) . . ? 
Al3 Al2 Al1 102.52(8) 10_557 . ? 
Al3 Al2 Al1 97.51(8) 6 . ? 
Al3 Al2 Al1 55.64(6) 13_556 . ? 
Al1 Al2 Al1 116.00(7) 5_445 . ? 
Al1 Al2 Al1 148.73(9) 14_447 . ? 
Al1 Al2 Al1 54.23(8) 10_557 . ? 
Re1 Al3 Re1 119.49(8) . 9_656 ? 
Re1 Al3 Al3 59.75(4) . 9_656 ? 
Re1 Al3 Al3 59.75(4) 9_656 9_656 ? 
Re1 Al3 Al1 133.95(6) . 13_556 ? 
Re1 Al3 Al1 101.79(5) 9_656 13_556 ? 
Al3 Al3 Al1 153.07(4) 9_656 13_556 ? 
Re1 Al3 Al1 101.79(5) . 5_445 ? 
Re1 Al3 Al1 133.95(6) 9_656 5_445 ? 
Al3 Al3 Al1 153.07(4) 9_656 5_445 ? 
Al1 Al3 Al1 53.85(8) 13_556 5_445 ? 
Re1 Al3 Al2 157.20(5) . 3_556 ? 
Re1 Al3 Al2 57.57(4) 9_656 3_556 ? 
Al3 Al3 Al2 112.50(5) 9_656 3_556 ? 
Al1 Al3 Al2 63.40(7) 13_556 3_556 ? 
Al1 Al3 Al2 76.43(7) 5_445 3_556 ? 
Re1 Al3 Al2 57.57(4) . . ? 
Re1 Al3 Al2 157.20(5) 9_656 . ? 
Al3 Al3 Al2 112.50(5) 9_656 . ? 
Al1 Al3 Al2 76.43(7) 13_556 . ? 
Al1 Al3 Al2 63.40(7) 5_445 . ? 
Al2 Al3 Al2 134.99(11) 3_556 . ? 
Re1 Al3 Al1 97.48(6) . 9_656 ? 
Re1 Al3 Al1 53.89(4) 9_656 9_656 ? 
Al3 Al3 Al1 62.89(4) 9_656 9_656 ? 
Al1 Al3 Al1 124.48(7) 13_556 9_656 ? 
Al1 Al3 Al1 104.28(4) 5_445 9_656 ? 
Al2 Al3 Al1 61.79(5) 3_556 9_656 ? 
Al2 Al3 Al1 145.24(5) . 9_656 ? 
Re1 Al3 Al1 53.89(4) . . ? 
Re1 Al3 Al1 97.48(6) 9_656 . ? 
Al3 Al3 Al1 62.89(4) 9_656 . ? 
Al1 Al3 Al1 104.28(4) 13_556 . ? 
Al1 Al3 Al1 124.48(7) 5_445 . ? 
Al2 Al3 Al1 145.24(5) 3_556 . ? 
Al2 Al3 Al1 61.79(5) . . ? 
Al1 Al3 Al1 125.77(9) 9_656 . ? 
Re1 Al3 Al2 55.03(4) . 15_545 ? 
Re1 Al3 Al2 125.98(6) 9_656 15_545 ? 
Al3 Al3 Al2 90.82(5) 9_656 15_545 ? 
Al1 Al3 Al2 116.05(8) 13_556 15_545 ? 
Al1 Al3 Al2 62.31(6) 5_445 15_545 ? 
Al2 Al3 Al2 106.45(4) 3_556 15_545 ? 
Al2 Al3 Al2 72.89(4) . 15_545 ? 
Al1 Al3 Al2 72.76(6) 9_656 15_545 ? 
Al1 Al3 Al2 108.02(6) . 15_545 ? 
Re1 Al3 Al2 125.98(6) . 13_556 ? 
Re1 Al3 Al2 55.03(4) 9_656 13_556 ? 
Al3 Al3 Al2 90.82(5) 9_656 13_556 ? 
Al1 Al3 Al2 62.31(6) 13_556 13_556 ? 
Al1 Al3 Al2 116.05(8) 5_445 13_556 ? 
Al2 Al3 Al2 72.89(4) 3_556 13_556 ? 
Al2 Al3 Al2 106.45(4) . 13_556 ? 
Al1 Al3 Al2 108.02(6) 9_656 13_556 ? 
Al1 Al3 Al2 72.76(6) . 13_556 ? 
Al2 Al3 Al2 178.36(10) 15_545 13_556 ? 
  
  
_refine_diff_density_max    2.335 
_refine_diff_density_min   -1.607 
_refine_diff_density_rms    0.420 
  
_shelx_res_file 
; 
  
    mo_80521aa.res created by SHELXL-2014/7 
  
  
TITL mo_80521aa in Cmcm 
CELL 0.71073   7.5987   6.6025   9.0403  90.000  90.000  90.000 
ZERR    4.00   0.0037   0.0037   0.0045   0.000   0.000   0.000 
LATT 7 
SYMM   -X,-Y,1/2+Z 
SYMM   +X,-Y,-Z 
SYMM   -X,+Y,1/2-Z 
SFAC Al Re 
UNIT 24 4 
OMIT  -2.00  56.00 
L.S. 4 
ACTA 
BOND 
FMAP 2 
PLAN 3 
CONF 
SIZE 0.10 0.12 0.38 
TEMP -70 
WGHT    0.008100    5.828200 
EXTI    0.015402 
FVAR       0.11245 
MOLE 1 
RE1   2    0.500000    0.044926    0.750000    10.25000    0.00679    0.00400 = 
         0.00537    0.00000    0.00000    0.00000 
AL1   1    0.500000    0.368569    0.600210    10.50000    0.01122    0.00848 = 
         0.01226    0.00332    0.00000    0.00000 
AL2   1    0.180552    0.209588    0.750000    10.50000    0.01005    0.00608 = 
         0.01392    0.00000    0.00000    0.00187 
AL3   1    0.325035    0.000000    0.500000    10.50000    0.00958    0.01149 = 
         0.00853   -0.00031    0.00000    0.00000 
  
HKLF 4 
  
REM  mo_80521aa in Cmcm 
REM R1 =  0.0165 for     311 Fo > 4sig(Fo)  and  0.0200 for all     314 data 
REM     23 parameters refined using      0 restraints 
  
END 
  
WGHT      0.0070      2.0205 
  
REM Highest difference peak  2.335,  deepest hole -1.607,  1-sigma level  0.420 
Q1    1   0.5000  0.2135  0.7500  10.25000  0.05    2.33 
Q2    1   0.5000  0.0388  0.6405  10.50000  0.05    2.11 
Q3    1   0.5000 -0.1157  0.6904  10.50000  0.05    1.89 
; 
_shelx_res_checksum   86598 
  
_shelx_hkl_file 
; 
  -1  -1   0  455.08   19.34 
  -1  -1   0  448.04   17.98 
  -3  -3   0  106.67    5.48 
  -3  -3   0  104.95    4.88 
  -4  -4   0    5.19    1.15 
  -5  -5   0   24.02    1.92 
  -5  -5   0   28.12    2.50 
   6   6   0    4.10    1.11 
  -6  -6   0    2.83    0.88 
  -6  -6   1  352.39   15.27 
  -5  -5   1  187.81    8.49 
  -4  -4   1  354.71   15.17 
  -4  -4   1  372.79   16.87 
  -3  -3   1  235.29   11.04 
  -3  -3   1  232.65    9.91 
  -1  -1   1   82.42    3.49 
   0   0   1    2.62    0.20 
   0   0  -1    1.62    0.18 
  -1  -1  -1   79.21    3.77 
  -1  -1  -1   75.83    3.37 
  -2  -2  -1   52.61    2.45 
  -2  -2  -1   43.14    2.65 
  -3  -3  -1  218.95    8.98 
  -3  -3  -1  156.96    7.99 
  -4  -4  -1  364.35   16.68 
   5   5   1  206.81    9.63 
  -5  -5  -1  210.91    9.49 
  -5  -5  -1  205.92   10.41 
   6   6   1  370.88   16.30 
  -6  -6  -1  366.08   17.53 
  -6  -6   2   26.51    2.12 
  -5  -5   2   17.01    1.49 
  -4  -4   2  124.38    6.03 
   4   4  -2  139.28    6.88 
  -3  -3   2  230.54    9.99 
   3   3  -2  242.19   11.56 
  -2  -2   2  665.24   26.06 
   2   2  -2  640.61   30.42 
  -1  -1   2  447.47   17.76 
   1   1  -2  446.44   20.90 
   0   0   2  435.88   17.25 
   0   0  -2  443.38   18.45 
   0   0  -2  423.83   20.20 
   1   1   2  434.12   17.39 
  -1  -1  -2  433.28   20.08 
   2   2   2  638.69   24.98 
  -2  -2  -2  601.47   28.72 
   3   3   2  222.61    9.68 
  -3  -3  -2  224.92   10.44 
  -3  -3  -2  219.26    9.65 
   4   4   2  128.64    6.32 
  -4  -4  -2  129.53    6.76 
  -4  -4  -2  133.21    6.31 
   5   5   2   20.43    1.90 
  -5  -5  -2   17.22    1.93 
   6   6   2   28.85    2.54 
  -6  -6  -2   29.95    2.75 
  -6  -6   3  199.09    9.13 
  -5  -5   3  314.35   13.47 
  -4  -4   3  287.81   12.62 
   4   4  -3  308.33   14.66 
  -3  -3   3   80.91    3.97 
   3   3  -3   88.93    4.80 
  -2  -2   3  285.72   11.47 
   2   2  -3  275.45   13.61 
  -1  -1   3    4.43    0.42 
   1   1  -3    4.68    0.49 
   1   1  -3    4.13    0.72 
   0   0   3    3.14    0.36 
   0   0  -3    2.07    0.31 
   0   0  -3    2.05    0.50 
   1   1   3    4.05    0.59 
  -1  -1  -3    5.11    0.61 
  -1  -1  -3    3.91    0.53 
   2   2   3  279.09   11.77 
  -2  -2  -3  281.08   13.26 
  -2  -2  -3  284.00   12.59 
   4   4   3  275.41   12.14 
  -4  -4  -3  273.46   12.91 
   5   5   3  320.99   14.00 
  -5  -5  -3  305.97   14.83 
   6   6   3  210.67   10.15 
  -6  -6  -3  207.44   10.77 
  -6  -6   4    0.86    0.60 
  -5  -5   4    0.48    0.49 
  -4  -4   4  100.11    4.93 
   4   4  -4  104.01    5.84 
  -3  -3   4    5.52    0.78 
   3   3  -4    5.84    1.06 
  -2  -2   4  363.14   14.31 
   2   2  -4  350.81   15.55 
   2   2  -4  343.15   17.07 
  -1  -1   4  620.83   24.43 
   1   1  -4  606.22   28.90 
   1   1  -4  617.68   26.12 
   0   0   4  728.28   28.47 
   0   0  -4  725.05   30.48 
   0   0  -4  696.77   33.41 
  -1  -1  -4  638.00   27.34 
   2   2   4  340.10   13.79 
  -2  -2  -4  320.89   14.68 
   3   3   4    5.89    1.02 
  -3  -3  -4    8.18    1.08 
   4   4   4   98.95    5.26 
  -4  -4  -4   97.81    5.50 
   5   5   4    0.11    0.55 
  -5  -5  -4    0.45    0.62 
   6   6   4    0.18    0.67 
  -6  -6  -4    0.48    0.78 
  -6  -6   5  232.72   10.49 
  -5  -5   5  210.60    9.43 
  -4  -4   5  267.85   11.79 
   4   4  -5  284.43   14.04 
  -3  -3   5  132.85    5.53 
   3   3  -5  124.48    6.86 
   3   3  -5  107.38    6.06 
  -2  -2   5  104.88    4.71 
   2   2  -5  103.74    6.02 
   2   2  -5  114.02    5.11 
   0   0   5    0.38    0.26 
   0   0  -5    0.80    0.27 
   0   0  -5    0.76    0.47 
   1   1   5   17.71    1.34 
  -1  -1  -5   18.03    1.31 
  -1  -1  -5   20.91    1.56 
   2   2   5   94.76    4.90 
  -2  -2  -5  111.03    5.45 
  -2  -2  -5  104.37    5.22 
   3   3   5  131.06    6.07 
  -3  -3  -5  114.89    6.27 
   4   4   5  264.68   11.80 
  -4  -4  -5  255.84   12.48 
   5   5   5  178.03    8.89 
  -5  -5  -5  185.19    9.39 
   6   6   5  236.06   11.51 
  -6  -6  -5  247.00   12.32 
  -6  -6   6   12.80    1.63 
  -5  -5   6    1.61    0.65 
  -4  -4   6   26.33    1.90 
   4   4  -6   27.76    2.53 
  -3  -3   6  280.44   11.58 
   3   3  -6  270.96   14.10 
  -2  -2   6  449.01   17.73 
   2   2  -6  440.08   18.85 
   2   2  -6  424.49   21.36 
  -1  -1   6  197.89    8.26 
   1   1  -6  202.28    8.81 
   0   0   6  523.81   21.32 
   0   0  -6  542.98   22.86 
   0   0  -6  527.35   25.28 
   1   1   6  202.12    8.96 
  -1  -1  -6  208.21    9.44 
  -1  -1  -6  213.63   10.41 
   2   2   6  441.79   19.00 
  -2  -2  -6  464.13   20.22 
  -2  -2  -6  465.59   21.73 
   3   3   6  286.45   12.50 
  -3  -3  -6  279.90   13.21 
   4   4   6   27.29    2.36 
  -4  -4  -6   26.48    2.36 
   5   5   6    2.03    0.94 
  -5  -5  -6    1.11    0.77 
   6   6   6   13.37    2.09 
  -6  -6  -6   11.55    1.99 
  -5  -5   7  130.34    6.33 
  -4  -4   7  231.96   10.16 
   4   4  -7  233.76   12.43 
  -3  -3   7  171.34    7.40 
   3   3  -7  164.82    9.35 
  -2  -2   7   22.05    1.38 
   2   2  -7   21.38    2.14 
  -1  -1   7   52.98    2.56 
   1   1  -7   54.06    2.70 
   0   0   7    0.28    0.29 
   0   0  -7    0.51    0.53 
   0   0  -7    1.51    0.41 
   1   1   7   54.39    2.97 
  -1  -1  -7   55.12    3.07 
  -1  -1  -7   58.06    3.55 
   2   2   7   18.66    1.72 
  -2  -2  -7   22.66    1.86 
  -2  -2  -7   21.01    1.73 
   3   3   7  162.39    7.77 
  -3  -3  -7  156.65    8.05 
   4   4   7  246.38   10.95 
  -4  -4  -7  215.78   11.33 
   5   5   7  116.55    6.52 
  -5  -5  -7  117.84    6.72 
   4   4  -8   15.37    2.34 
   3   3  -8   32.81    3.03 
   2   2  -8  207.65   11.23 
   1   1  -8  304.40   15.47 
   0   0  -8  667.10   28.09 
   0   0  -8  635.61   31.10 
   1   1   8  338.57   13.32 
  -1  -1  -8  304.72   14.13 
  -1  -1  -8  304.41   15.62 
   2   2   8  214.69    9.75 
  -2  -2  -8  205.19   10.11 
  -2  -2  -8  221.18   10.95 
   3   3   8   31.88    2.54 
  -3  -3  -8   29.06    2.45 
   4   4   8   15.94    2.12 
  -4  -4  -8   16.20    2.15 
  -5  -5  -8    7.65    1.54 
   4   4  -9  154.42    9.21 
   3   3  -9   68.96    5.05 
   2   2  -9   91.16    5.98 
   1   1  -9    4.32    1.19 
   0   0  -9    1.15    0.74 
  -1  -1  -9    3.87    1.03 
  -1  -1  -9    2.91    0.72 
  -2  -2  -9  100.65    5.84 
  -2  -2  -9   98.25    5.39 
  -3  -3  -9   73.48    4.56 
  -4  -4  -9  148.22    8.09 
   4   4 -10   75.21    5.62 
   3   3 -10   71.48    5.34 
   2   2 -10  251.21   13.68 
   1   1 -10  217.49   11.88 
   0   0 -10  144.84    8.29 
  -1  -1 -10  219.06   11.58 
  -2  -2 -10  278.50   14.09 
  -2  -2 -10  272.27   12.99 
  -3  -3 -10   70.63    4.53 
  -4  -4 -10   71.50    4.77 
   3   3 -11   54.12    4.68 
   2   2 -11   67.40    5.18 
   1   1 -11    3.95    1.32 
   0   0 -11    1.12    0.85 
  -1  -1 -11    4.14    1.18 
   1   1 -12  171.21   10.17 
   0   0 -12  324.08   17.00 
  -1  -1 -12  173.81    9.87 
  -2   0 -12  119.04    7.28 
  -1   1 -12  172.06    9.99 
   0   2 -12  143.08    8.92 
  -4  -2 -11   65.87    4.30 
  -3  -1 -11   27.25    2.30 
  -2   0 -11    0.38    0.67 
  -1   1 -11    4.57    1.34 
   0   2 -11  114.11    7.33 
   1   3 -11   96.43    6.72 
  -5  -3 -10   38.11    3.16 
  -4  -2 -10  175.66    8.96 
  -3  -1 -10  388.04   18.50 
  -3  -1 -10  356.71   16.93 
  -2   0 -10  155.85    8.57 
  -2   0 -10  152.34    7.59 
  -1   1 -10  219.95   11.82 
   0   2 -10   50.11    4.01 
   1   3 -10   45.34    3.98 
   2   4 -10   82.88    6.06 
  -5  -3  -9  128.75    7.12 
  -4  -2  -9   87.44    5.04 
  -3  -1  -9   41.64    2.84 
  -3  -1  -9   44.53    3.12 
  -2   0  -9    0.62    0.45 
  -2   0  -9    0.49    0.63 
  -1   1  -9    3.74    0.77 
  -1   1  -9    3.83    1.10 
   0   2  -9  160.43    9.17 
   1   3  -9  135.90    8.26 
   2   4  -9  202.62   11.54 
   3   5  -9  222.13   12.48 
  -6  -4  -8   65.63    4.54 
  -5  -3  -8  192.28    9.73 
  -4  -2  -8  167.86    8.39 
  -3  -1  -8  159.25    8.19 
  -3  -1  -8  152.24    7.63 
  -2   0  -8  207.17   10.37 
  -2   0  -8  192.81    9.29 
  -1   1  -8  327.55   16.14 
  -1   1  -8  314.78   14.30 
   0   2  -8  259.15   11.50 
   0   2  -8  249.66   13.34 
   1   3  -8  214.74   11.76 
   2   4  -8    6.32    1.56 
   3   5  -8    8.08    1.79 
  -6  -4  -7  120.49    6.93 
  -5  -3  -7  231.01   11.27 
  -4  -2  -7   24.19    2.00 
  -3  -1  -7  162.23    8.05 
  -3  -1  -7  174.76    8.64 
  -2   0  -7    0.40    0.36 
  -2   0  -7    0.20    0.47 
  -1   1  -7   58.32    3.67 
  -1   1  -7   49.24    2.86 
   0   2  -7   70.06    3.70 
   0   2  -7   75.25    4.75 
   1   3  -7  293.73   15.70 
   1   3  -7  316.14   13.72 
   2   4  -7  293.35   15.33 
   3   5  -7  179.80   10.10 
  -7  -5  -6    8.98    1.74 
   7   5   6    9.69    1.71 
  -6  -4  -6    6.41    1.37 
   6   4   6    5.48    1.25 
  -5  -3  -6  151.22    7.89 
   5   3   6  158.02    7.56 
  -4  -2  -6  285.04   13.06 
   4   2   6  281.52   12.32 
  -3  -1  -6  463.97   20.50 
  -3  -1  -6  479.64   22.05 
   3   1   6  454.16   19.15 
  -2   0  -6  541.56   26.13 
  -2   0  -6  551.40   23.99 
   2   0   6  565.34   22.15 
  -1   1  -6  209.46    9.69 
  -1   1  -6  226.77   11.02 
   1  -1   6  211.67    8.63 
   0   2  -6   57.99    3.10 
   0  -2   6   57.83    2.57 
   1   3  -6  235.11   12.88 
   1   3  -6  255.19   11.44 
  -1  -3   6  253.84   10.30 
   2   4  -6   31.15    2.85 
   2   4  -6   32.11    2.51 
  -2  -4   6   34.54    2.02 
   3   5  -6  125.76    7.47 
  -3  -5   6  128.51    5.95 
  -7  -5  -5  165.49    8.94 
   7   5   5  170.07    8.48 
  -6  -4  -5  125.27    6.90 
   6   4   5  121.42    6.43 
  -5  -3  -5  230.31   10.73 
   5   3   5  211.74   10.05 
  -4  -2  -5   95.77    5.07 
   4   2   5   98.54    4.90 
  -3  -1  -5  131.65    6.39 
  -3  -1  -5  144.31    6.72 
   3   1   5  122.57    5.93 
  -2   0  -5    0.04    0.26 
  -2   0  -5    1.28    0.51 
   2   0   5    0.46    0.30 
  -1   1  -5   17.67    1.28 
  -1   1  -5   20.59    1.75 
   1  -1   5   19.16    0.90 
   0   2  -5  227.01   10.48 
   0  -2   5  239.19    9.44 
   1   3  -5  296.53   14.01 
  -1  -3   5  317.62   12.62 
   2   4  -5  376.08   19.01 
   2   4  -5  354.21   17.67 
  -2  -4   5  415.09   15.84 
   3   5  -5  305.36   15.51 
   3   5  -5  276.44   14.82 
  -3  -5   5  329.01   13.00 
  -4  -6   5  210.14    9.44 
  -5  -7   5  152.75    7.41 
  -7  -5  -4    2.62    0.97 
   7   5   4    3.45    1.09 
  -6  -4  -4  210.10   10.47 
   6   4   4  207.54    9.74 
  -5  -3  -4  223.48   10.24 
   5   3   4  198.81    9.50 
  -3  -1  -4  355.35   17.43 
  -3  -1  -4  385.34   16.41 
   3   1   4  377.39   15.33 
  -2   0  -4  115.26    5.83 
  -2   0  -4  117.14    5.37 
   2   0   4  109.12    4.84 
  -1   1  -4  678.22   28.74 
   1  -1   4  664.90   26.40 
   0   2  -4  447.64   19.05 
   0  -2   4  423.52   17.33 
   1   3  -4  233.76   11.45 
  -1  -3   4  253.27   10.14 
  -2  -4   4   72.08    3.55 
   3   5  -4    0.10    0.52 
  -3  -5   4    0.71    0.50 
  -4  -6   4   14.80    1.46 
   5   7  -4    1.53    0.92 
  -5  -7   4    1.75    0.75 
  -7  -5  -3  257.01   12.91 
   7   5   3  272.62   12.21 
  -6  -4  -3  132.34    6.52 
  -6  -4  -3  131.07    7.08 
   6   4   3  132.72    6.59 
  -5  -3  -3  209.16    9.12 
  -5  -3  -3  196.96    9.75 
  -4  -2  -3  233.74   10.35 
  -4  -2  -3  251.54   11.12 
  -3  -1  -3   79.88    3.59 
  -3  -1  -3   61.73    3.54 
  -3  -1  -3   70.19    3.35 
  -2   0  -3    1.23    0.38 
  -1   1  -3    3.95    0.51 
   0   2  -3  474.62   21.27 
   0  -2   3  500.37   19.41 
  -1  -3   3  258.87   10.68 
  -2  -4   3  429.13   17.58 
  -3  -5   3  500.30   20.61 
  -4  -6   3  155.17    7.31 
   5   7  -3  211.67    9.85 
  -5  -7   3  192.79    9.35 
  -7  -5  -2    3.53    1.05 
  -7  -5  -2    3.93    0.97 
   7   5   2    2.27    0.89 
  -6  -4  -2   40.20    3.03 
  -6  -4  -2   46.93    2.85 
  -5  -3  -2  128.61    5.76 
  -5  -3  -2  113.89    6.20 
  -4  -2  -2  412.63   18.90 
  -4  -2  -2  447.77   17.68 
  -3  -1  -2  880.01   34.23 
  -3  -1  -2  882.62   39.36 
  -3  -1  -2  813.45   36.63 
  -1   1  -2  481.03   20.64 
   0   2  -2   76.55    4.09 
   0  -2   2   81.40    3.43 
  -1  -3   2  175.38    7.42 
  -2  -4   2  163.95    7.21 
  -3  -5   2  138.50    6.46 
   4   6  -2    3.37    0.94 
  -4  -6   2    2.54    0.78 
   5   7  -2   23.41    2.32 
  -7  -5  -1  177.77    8.35 
  -7  -5  -1  174.78    9.13 
  -6  -4  -1  156.01    7.19 
  -6  -4  -1  152.62    7.85 
  -5  -3  -1  355.02   16.45 
  -5  -3  -1  372.05   15.24 
  -4  -2  -1   74.41    3.60 
  -4  -2  -1   72.27    3.84 
  -3  -1  -1  160.79    7.26 
  -2   0  -1    1.60    0.35 
  -1   1  -1   68.71    2.72 
  -1   1  -1   60.95    3.14 
   0   2  -1  181.66    7.44 
  -1  -3   1  468.03   18.95 
  -2  -4   1  509.33   20.85 
   3   5  -1  339.53   14.58 
  -3  -5   1  340.31   14.46 
   4   6  -1  330.54   14.41 
  -4  -6   1  324.15   14.21 
   5   7  -1  157.95    8.05 
  -7  -5   0   23.73    1.99 
  -7  -5   0   27.31    2.46 
  -6  -4   0   89.33    4.99 
  -6  -4   0   83.37    4.41 
  -5  -3   0  470.19   20.89 
  -4  -2   0  295.16   12.31 
  -4  -2   0  297.28   13.26 
  -3  -1   0  187.42    7.72 
  -3  -1   0  205.47    8.29 
   3   1   0  164.73    8.83 
  -2   0   0  592.60   24.53 
  -2   0   0  562.70   22.89 
  -1   1   0  456.47   18.99 
  -1   1   0  428.86   17.59 
   0   2   0  442.80   17.73 
   1   3   0  608.10   24.49 
   2   4   0    6.90    0.98 
  -2  -4   0    6.41    0.97 
   3   5   0   37.02    2.51 
   4   6   0    9.97    1.51 
   5   7   0   19.81    2.08 
  -7  -5   1  187.82    9.29 
  -7  -5   1  166.82    8.18 
  -6  -4   1  157.29    7.56 
  -6  -4   1  174.54    8.48 
  -4  -2   1   69.59    3.72 
   4   2  -1   70.64    3.68 
  -3  -1   1  284.52   12.02 
   3   1  -1  266.61   13.01 
  -2   0   1    2.02    0.27 
   2   0  -1    4.00    0.54 
  -1  -3  -1  300.41   13.68 
  -2  -4  -1  493.82   22.21 
   3   5   1  325.73   14.27 
  -3  -5  -1  333.43   15.65 
   4   6   1  330.74   14.66 
   5   7   1  147.81    7.72 
  -7  -5   2    2.62    0.79 
  -6  -4   2   43.05    2.74 
  -6  -4   2   46.62    3.28 
  -5  -3   2  122.30    5.95 
  -5  -3   2  138.85    6.73 
  -4  -2   2  426.13   16.96 
   4   2  -2  404.00   19.59 
  -3  -1   2  867.83   34.57 
  -3  -1   2  814.55   32.26 
   3   1  -2  750.88   37.58 
  -2   0   2  481.04   18.62 
   2   0  -2  449.90   21.79 
  -1   1   2  419.81   17.01 
   1  -1  -2  425.42   19.87 
   0  -2  -2   76.00    4.24 
   0  -2  -2   77.43    3.89 
   1   3   2  173.20    7.62 
  -1  -3  -2  178.08    8.40 
   3   5   2  137.12    6.85 
  -3  -5  -2  141.51    7.51 
   4   6   2    1.86    0.85 
  -4  -6  -2    3.98    1.17 
   5   7   2   21.48    2.57 
  -7  -5   3  258.88   11.54 
  -6  -4   3  131.99    6.36 
  -5  -3   3  201.51    9.12 
   5   3  -3  217.72   10.54 
  -4  -2   3  263.26   10.84 
   4   2  -3  254.17   12.66 
  -3  -1   3   75.31    3.46 
   3   1  -3   76.45    4.21 
   2   0  -3    3.55    0.70 
   0   2   3  442.59   17.72 
   0  -2  -3  426.62   18.92 
   1   3   3  228.98    9.85 
  -1  -3  -3  230.85   10.67 
  -2  -4  -3  246.24   11.68 
   3   5   3  504.99   21.03 
  -3  -5  -3  487.75   22.54 
   4   6   3  142.99    7.51 
  -4  -6  -3  154.48    8.22 
   5   7   3  195.56    9.38 
  -5  -7  -3  173.90    9.87 
  -7  -5   4    2.78    0.83 
  -6  -4   4  210.57    9.49 
  -5  -3   4  220.52    9.74 
   5   3  -4  229.38   11.44 
  -4  -2   4  273.85   11.32 
   4   2  -4  266.19   13.39 
  -3  -1   4  387.29   15.58 
   3   1  -4  378.29   18.44 
  -2   0   4  123.33    5.43 
   2   0  -4  128.98    6.62 
  -1   1   4  631.98   25.77 
   1  -1  -4  648.47   27.40 
   1  -1  -4  644.93   30.10 
   0   2   4  397.13   16.61 
   0  -2  -4  413.76   17.70 
   0  -2  -4  397.25   19.17 
   1   3   4  221.86    9.95 
  -1  -3  -4  232.35   11.46 
  -1  -3  -4  236.54   10.72 
   2   4   4   66.10    3.67 
  -2  -4  -4   62.52    3.88 
   3   5   4    2.73    0.93 
  -3  -5  -4    0.39    0.52 
   4   6   4   12.97    1.90 
  -4  -6  -4   15.04    2.13 
   5   7   4    3.31    1.23 
  -5  -7  -4    1.93    1.02 
  -7  -5   5  180.97    8.54 
  -6  -4   5  129.70    6.28 
  -5  -3   5  239.94   10.51 
   5   3  -5  247.20   12.52 
  -4  -2   5  104.34    4.85 
   4   2  -5  105.95    6.03 
  -3  -1   5  134.52    5.93 
   3   1  -5  137.92    7.34 
  -2   0   5    0.67    0.34 
   2   0  -5    0.66    0.48 
  -1   1   5   19.11    1.34 
   1  -1  -5   18.23    1.26 
   1  -1  -5   20.56    1.72 
   0   2   5  214.59    9.68 
   0  -2  -5  218.19   10.19 
   0  -2  -5  235.84   11.15 
   1   3   5  276.88   12.18 
  -1  -3  -5  283.64   13.90 
  -1  -3  -5  287.97   13.02 
   2   4   5  401.45   16.19 
  -2  -4  -5  370.66   17.15 
  -2  -4  -5  355.25   18.39 
   3   5   5  317.65   14.14 
  -3  -5  -5  315.66   15.02 
   4   6   5  203.74    9.87 
  -4  -6  -5  198.08   10.42 
   5   7   5  136.72    7.57 
  -5  -7  -5  141.12    8.09 
  -7  -5   6    8.27    1.40 
  -6  -4   6    7.04    1.14 
  -5  -3   6  166.23    7.63 
   5   3  -6  173.56    9.36 
  -4  -2   6  295.33   12.12 
   4   2  -6  280.79   14.64 
  -3  -1   6  466.27   18.76 
   3   1  -6  455.91   22.41 
  -1   1   6  202.48    9.01 
   1  -1  -6  219.46    9.49 
   1  -1  -6  211.14   10.74 
   0   2   6   56.03    3.22 
   0  -2  -6   57.34    3.59 
   0  -2  -6   58.00    3.26 
   1   3   6  227.28   10.49 
  -1  -3  -6  243.36   11.91 
  -1  -3  -6  238.59   11.15 
   2   4   6   28.74    2.37 
  -2  -4  -6   33.46    2.63 
  -2  -4  -6   29.58    2.41 
   3   5   6  131.61    6.72 
  -3  -5  -6  120.67    6.90 
   4   6   6    4.85    1.32 
  -6  -4   7  124.68    6.14 
  -5  -3   7  256.19   11.25 
   5   3  -7  265.01   13.76 
  -4  -2   7   29.38    1.87 
   4   2  -7   28.07    2.65 
  -3  -1   7  164.47    7.22 
   3   1  -7  168.03    9.12 
  -2   0   7    0.83    0.39 
   2   0  -7    0.82    0.60 
  -1   1   7   50.12    2.90 
   1  -1  -7   58.16    3.01 
   1  -1  -7   58.35    3.73 
   0   2   7   70.82    3.94 
   0  -2  -7   73.57    4.51 
   0  -2  -7   77.11    4.09 
   1   3   7  307.74   13.59 
  -1  -3  -7  311.33   15.35 
  -1  -3  -7  308.14   14.29 
   2   4   7  321.33   14.16 
  -2  -4  -7  315.26   14.88 
   3   5   7  191.49    9.48 
  -3  -5  -7  192.84    9.87 
   4   6   7  248.90   12.04 
  -4  -6  -7  248.75   12.59 
  -6  -4   8   76.98    4.25 
  -5  -3   8  214.06    9.40 
   5   3  -8  208.79   11.68 
  -4  -2   8  178.76    7.79 
   4   2  -8  172.06    9.89 
  -3  -1   8  160.39    7.00 
   3   1  -8  156.36    8.95 
  -2   0   8  198.59    8.54 
   2   0  -8  198.15   10.65 
  -1   1   8  335.72   13.73 
   1  -1  -8  315.07   16.30 
   0   2   8  248.80   11.26 
   0  -2  -8  263.71   13.10 
   0  -2  -8  255.01   11.87 
   1   3   8  237.80   10.98 
  -1  -3  -8  236.61   11.40 
  -1  -3  -8  241.73   12.30 
   2   4   8    7.91    1.53 
  -2  -4  -8    7.60    1.39 
   3   5   8    8.25    1.64 
  -3  -5  -8    7.04    1.51 
   4   6   8    7.30    1.70 
  -4  -6  -8    6.86    1.63 
   5   3  -9  123.15    7.79 
   4   2  -9   95.70    6.38 
  -3  -1   9   43.39    2.46 
   3   1  -9   42.75    3.59 
  -2   0   9    0.45    0.40 
   2   0  -9    1.39    0.77 
  -1   1   9    4.81    0.87 
   1  -1  -9    3.23    1.03 
   0   2   9  181.28    8.26 
   0  -2  -9  173.49    9.60 
   1   3   9  145.85    7.29 
  -1  -3  -9  147.09    8.09 
  -1  -3  -9  138.18    7.40 
   2   4   9  218.32   10.65 
  -2  -4  -9  221.47   10.92 
   3   5   9  253.65   12.19 
  -3  -5  -9  249.91   12.54 
   5   3 -10   41.55    3.92 
   4   2 -10  172.27   10.23 
   3   1 -10  385.41   19.89 
   2   0 -10  148.86    8.73 
   1  -1 -10  227.12   12.19 
   0  -2 -10   51.40    3.84 
  -1  -3 -10   52.48    3.90 
   4   2 -11   62.35    5.10 
   3   1 -11   28.29    3.08 
   2   0 -11    0.45    0.70 
   1  -1 -11    4.09    1.30 
   0  -2 -11  118.91    7.25 
  -1  -3 -11   99.25    6.29 
   2   0 -12  121.34    7.84 
   1  -1 -12  170.91    9.98 
   0  -2 -12  142.93    8.57 
  -4   0 -11    0.12    0.56 
  -3   1 -11   26.78    2.28 
  -3   1 -11   28.67    2.72 
  -2   2 -11   71.42    5.17 
  -1   3 -11   95.28    6.65 
   0   4 -11   90.23    6.64 
  -5  -1 -10  143.01    7.58 
  -4   0 -10  146.32    7.55 
  -3   1 -10  377.80   18.88 
  -3   1 -10  373.55   17.12 
  -2   2 -10  275.46   12.79 
  -2   2 -10  272.12   14.51 
  -1   3 -10   46.56    4.04 
   0   4 -10   54.21    4.66 
   1   5 -10    3.10    1.46 
  -6  -2  -9   92.41    5.50 
  -5  -1  -9    1.52    0.75 
  -4   0  -9    0.87    0.71 
  -4   0  -9    0.98    0.60 
  -3   1  -9   40.56    2.80 
  -3   1  -9   42.91    3.24 
  -2   2  -9   98.94    6.26 
  -2   2  -9  100.70    5.32 
  -1   3  -9  140.12    8.68 
  -1   3  -9  149.21    7.28 
   0   4  -9  104.68    7.06 
   1   5  -9  228.98   13.08 
   2   6  -9   97.69    6.84 
  -7  -3  -8   82.96    5.25 
  -6  -2  -8  160.86    8.35 
  -5  -1  -8  248.07   11.84 
  -4   0  -8  250.74   11.87 
  -4   0  -8  255.93   12.74 
  -3   1  -8  161.04    7.97 
  -3   1  -8  165.24    8.84 
  -2   2  -8  225.36   11.67 
  -2   2  -8  208.97   10.16 
  -1   3  -8  236.04   11.08 
  -1   3  -8  236.18   12.84 
   0   4  -8  136.61    6.95 
   0   4  -8  131.99    8.30 
   1   5  -8   14.30    2.47 
   2   6  -8    8.34    1.95 
  -7  -3  -7  138.17    7.58 
  -6  -2  -7   41.68    3.00 
  -5  -1  -7   19.73    1.79 
  -4   0  -7    1.19    0.61 
  -4   0  -7    0.16    0.37 
  -3   1  -7  162.33    7.97 
  -3   1  -7  170.04    8.87 
  -2   2  -7   18.42    1.60 
  -2   2  -7   22.55    2.19 
  -1   3  -7  324.64   14.81 
   0   4  -7  170.87    8.56 
   1   5  -7  155.12    9.24 
   1   5  -7  154.67    8.25 
   2   6  -7  222.44   12.38 
   3   7  -7  113.71    7.20 
  -7  -3  -6  117.37    6.59 
  -6  -2  -6   49.96    3.31 
  -5  -1  -6  118.57    6.13 
  -4   0  -6  514.42   22.91 
  -4   0  -6  526.43   24.66 
  -3   1  -6  477.79   21.02 
  -2   2  -6  481.85   21.21 
  -1   3  -6  229.11   10.72 
   0   4  -6    6.82    1.30 
   1   5  -6    2.46    1.00 
   2   6  -6    1.36    1.03 
  -8  -4  -5  183.01    9.96 
   8   4   5  196.52    9.26 
  -7  -3  -5  115.03    6.29 
   7   3   5  108.63    5.78 
  -6  -2  -5  114.67    5.76 
   6   2   5   96.28    5.21 
  -5  -1  -5    3.32    0.78 
   5   1   5    3.85    0.79 
  -4   0  -5    0.10    0.22 
  -4   0  -5    0.69    0.44 
   4   0   5    0.28    0.28 
  -3   1  -5  138.04    6.64 
  -2   2  -5  112.60    5.63 
  -1   3  -5  298.28   13.70 
   0   4  -5  199.63    8.25 
   0   4  -5  191.03    9.81 
   1   5  -5  297.18   14.53 
   1   5  -5  289.51   12.35 
   2   6  -5  201.86    9.07 
   2   6  -5  198.43   11.04 
   3   7  -5  168.70    9.94 
  -8  -4  -4   18.44    2.11 
   8   4   4   19.80    1.97 
  -7  -3  -4   75.16    4.58 
  -7  -3  -4   78.60    4.22 
   7   3   4   71.23    4.19 
  -6  -2  -4  241.89   11.73 
  -6  -2  -4  260.27   10.97 
  -5  -1  -4  476.37   20.35 
  -5  -1  -4  522.10   22.01 
  -3   1  -4  394.82   16.57 
   3  -1   4  357.84   14.93 
  -2   2  -4  350.12   15.53 
  -1   3  -4  230.82    9.26 
  -1   3  -4  227.09   10.80 
   0   4  -4  440.07   20.27 
   0   4  -4  443.52   17.92 
   1   5  -4    1.10    0.87 
   1   5  -4    1.76    0.55 
   2   6  -4   26.06    2.05 
   3   7  -4  110.66    5.86 
  -8  -4  -3  202.89   10.48 
  -8  -4  -3  208.31    9.61 
  -7  -3  -3  102.02    5.04 
  -7  -3  -3   92.87    5.45 
  -6  -2  -3  253.23   11.73 
  -6  -2  -3  250.36   10.86 
  -5  -1  -3    8.10    0.97 
  -5  -1  -3    7.94    1.08 
  -4   0  -3    0.90    0.44 
  -4   0  -3    0.92    0.35 
  -3   1  -3   72.46    2.91 
  -3   1  -3   61.50    3.43 
  -2   2  -3  293.19   13.12 
  -1   3  -3  237.64    9.87 
  -1   3  -3  249.96   11.43 
   0   4  -3  198.49    9.98 
   0   4  -3  198.42    8.41 
   1   5  -3  486.86   20.05 
   2   6  -3  130.42    6.36 
   3   7  -3  290.09   13.03 
   4   8  -3  153.40    7.98 
  -8  -4  -2   67.23    3.86 
  -8  -4  -2   61.21    4.18 
  -7  -3  -2   90.23    5.11 
  -7  -3  -2   87.30    4.58 
  -6  -2  -2   62.31    3.38 
  -6  -2  -2   64.50    3.67 
  -5  -1  -2  259.29   11.01 
  -5  -1  -2  263.53   11.81 
  -4   0  -2  449.58   18.38 
  -4   0  -2  464.89   19.88 
  -3   1  -2  904.10   37.73 
  -3   1  -2  864.00   34.89 
  -2   2  -2  588.08   22.60 
  -2   2  -2  552.24   24.74 
  -1   3  -2  172.93    7.37 
  -1   3  -2  183.75    8.64 
   0   4  -2   78.19    3.71 
   1   5  -2    5.72    0.94 
   2   6  -2    0.17    0.52 
   3   7  -2   37.22    2.83 
   4   8  -2   84.15    5.15 
  -8  -4  -1  230.70   11.35 
  -8  -4  -1  232.70   10.51 
  -7  -3  -1  178.31    8.17 
  -7  -3  -1  177.75    8.88 
  -6  -2  -1   89.68    4.55 
  -6  -2  -1   94.76    4.88 
  -5  -1  -1   16.62    1.24 
  -5  -1  -1   17.61    1.34 
  -4   0  -1    0.62    0.35 
  -4   0  -1    0.42    0.26 
  -3   1  -1  290.05   10.80 
  -3   1  -1  242.76   11.69 
  -2   2  -1   58.95    3.14 
  -2   2  -1   56.37    2.59 
  -1   3  -1  462.15   18.62 
   0   4  -1  243.28   10.25 
   1   5  -1  287.40   12.31 
   2   6  -1  306.59   13.43 
   3   7  -1  218.10   10.27 
   4   8  -1  127.85    6.96 
  -8  -4   0    2.28    0.77 
  -8  -4   0    4.73    1.13 
  -7  -3   0  208.66    9.23 
  -7  -3   0  197.46    9.83 
  -6  -2   0  263.64   12.07 
  -6  -2   0  264.52   11.32 
  -5  -1   0  365.32   15.78 
  -5  -1   0  353.19   14.79 
  -4   0   0  633.15   22.75 
  -4   0   0  501.13   24.24 
  -3   1   0  212.38    9.34 
  -3   1   0  210.77    8.70 
  -2   2   0  383.45   15.49 
  -1   3   0  593.93   23.87 
   0   4   0  162.50    7.12 
   1   5   0   44.17    2.66 
   2   6   0   12.97    1.65 
   3   7   0  262.44   12.05 
   4   8   0   51.50    3.72 
  -8  -4   1  224.22   10.23 
  -7  -3   1  178.24    8.23 
  -6  -2   1   88.09    4.67 
  -6  -2   1   89.51    4.39 
  -5  -1   1   16.46    1.24 
  -5  -1   1   16.50    1.23 
   5   1  -1   17.47    1.72 
  -4   0   1    1.26    0.33 
  -4   0   1    0.72    0.32 
   4   0  -1    1.08    0.64 
  -3   1   1  260.83   10.88 
  -3   1   1  273.00   10.32 
   3  -1  -1  212.41   12.50 
  -2   2   1   53.24    2.65 
  -2   2   1   54.51    2.91 
  -1   3   1  449.56   18.30 
   0   4   1  236.49   10.11 
   1   5   1  269.23   11.67 
   2   6   1  300.99   13.27 
   3   7   1  198.62    9.55 
   4   8   1  122.21    6.77 
  -8  -4   2   64.32    3.85 
  -7  -3   2   84.85    4.47 
  -6  -2   2   67.34    3.69 
  -6  -2   2   66.35    3.50 
  -4   0   2  486.59   19.40 
   4   0  -2  418.99   21.76 
  -3   1   2  642.13   29.48 
  -3   1   2  832.37   31.36 
   3  -1  -2  741.54   34.90 
  -2   2   2  664.44   26.73 
  -1   3   2  165.89    7.29 
   0   4   2   68.07    3.51 
   1   5   2    5.24    0.95 
   2   6   2    1.06    0.62 
   3   7   2   31.47    2.65 
   4   8   2   70.13    4.60 
  -8  -4   3  203.61    9.52 
  -7  -3   3   96.22    4.94 
  -6  -2   3  261.02   11.01 
   6   2  -3  249.10   12.77 
  -5  -1   3    8.68    0.87 
   5   1  -3    9.93    1.42 
  -4   0   3    2.51    0.35 
  -4   0   3    1.57    0.46 
   4   0  -3    4.02    0.93 
  -3   1   3   70.99    3.31 
  -3   1   3   72.88    3.51 
   3  -1  -3   81.29    4.48 
  -2   2   3  271.38   11.69 
   2  -2  -3  286.80   13.92 
  -1   3   3  228.16    9.88 
   1  -3  -3  228.94   11.80 
   0   4   3    0.12    0.27 
   1   5   3  481.05   20.15 
   2   6   3  120.98    6.26 
   3   7   3  250.04   11.75 
   4   8   3  135.76    7.44 
  -8  -4   4   19.78    1.89 
  -7  -3   4   75.00    4.10 
  -6  -2   4  256.89   10.98 
   6   2  -4  251.16   12.89 
  -5  -1   4  502.51   19.99 
   5   1  -4  475.10   23.58 
  -4   0   4  195.35    8.46 
   4   0  -4  201.04   10.27 
  -3   1   4  393.77   16.17 
   3  -1  -4  393.44   19.15 
  -2   2   4  338.89   14.49 
   2  -2  -4  357.30   17.09 
  -1   3   4  223.17    9.95 
   1  -3  -4  231.62   11.70 
   0   4   4  400.86   16.18 
   0  -4  -4  378.11   17.43 
   0  -4  -4  368.49   19.01 
  -1  -5  -4    6.38    1.30 
   2   6   4   23.32    2.13 
   3   7   4   98.09    5.71 
  -8  -4   5  185.91    8.86 
  -7  -3   5  119.58    5.91 
  -6  -2   5  123.31    5.90 
   6   2  -5  126.20    7.16 
  -5  -1   5    3.33    0.68 
   5   1  -5    3.88    1.05 
  -4   0   5    0.55    0.37 
   4   0  -5    0.65    0.63 
  -3   1   5  134.08    6.23 
   3  -1  -5  144.89    7.65 
  -2   2   5   95.00    4.85 
   2  -2  -5  108.21    5.91 
  -1   3   5  279.70   12.22 
   1  -3  -5  295.33   14.24 
   1  -3  -5  270.10   12.79 
   0   4   5  177.29    8.27 
   0  -4  -5  191.94    9.83 
   0  -4  -5  169.19    8.83 
   1   5   5  273.05   12.31 
  -1  -5  -5  278.57   13.34 
   2   6   5  181.02    8.95 
  -2  -6  -5  185.16    9.70 
   3   7   5  193.93    9.73 
  -8  -4   6   19.62    1.93 
  -7  -3   6  123.32    6.10 
  -6  -2   6   50.08    3.02 
   6   2  -6   57.74    4.05 
  -5  -1   6  115.82    5.47 
   5   1  -6  118.96    6.94 
  -4   0   6  489.27   20.06 
   4   0  -6  491.15   23.94 
  -3   1   6  488.00   20.06 
  -2   2   6  447.83   18.98 
   2  -2  -6  466.90   22.31 
  -1   3   6  232.21   10.32 
   1  -3  -6  238.78   11.97 
   1  -3  -6  220.42   10.69 
   0   4   6    6.66    1.21 
   0  -4  -6    7.23    1.50 
   0  -4  -6    5.30    1.14 
   1   5   6    1.57    0.73 
  -1  -5  -6    0.23    0.59 
  -1  -5  -6    2.73    1.16 
   2   6   6    1.08    0.76 
  -2  -6  -6    0.78    0.86 
   3   7   6   62.80    4.42 
  -7  -3   7  140.31    6.81 
  -6  -2   7   49.31    2.95 
   6   2  -7   49.97    3.94 
  -5  -1   7   19.65    1.55 
   5   1  -7   19.69    2.22 
  -4   0   7    0.16    0.38 
   4   0  -7    0.51    0.70 
  -3   1   7  166.71    7.65 
   3  -1  -7  175.14    9.41 
  -2   2   7   19.92    1.67 
   2  -2  -7   18.95    2.06 
  -1   3   7  315.30   13.59 
   1  -3  -7  297.73   14.12 
   1  -3  -7  318.02   15.74 
   0   4   7  168.89    8.18 
   0  -4  -7  159.58    8.45 
   0  -4  -7  175.48    9.37 
   1   5   7  160.82    7.98 
  -1  -5  -7  151.04    9.06 
  -1  -5  -7  162.42    8.45 
   2   6   7  249.08   11.56 
  -2  -6  -7  231.39   12.14 
   3   7   7  127.11    7.20 
  -3  -7  -7  124.59    7.54 
  -7  -3   8   91.63    4.89 
  -6  -2   8  177.16    8.07 
   6   2  -8  173.17   10.13 
  -5  -1   8  259.54   10.87 
   5   1  -8  238.86   13.41 
  -4   0   8  247.20   10.92 
   4   0  -8  262.23   13.59 
  -3   1   8  163.10    7.43 
   3  -1  -8  162.30    9.16 
  -2   2   8  211.29    9.69 
   2  -2  -8  220.23   11.57 
  -1   3   8  242.36   10.97 
   1  -3  -8  239.25   12.67 
   0   4   8  131.76    6.82 
   0  -4  -8  138.00    7.77 
   0  -4  -8  122.79    6.91 
   1   5   8   13.23    1.96 
  -1  -5  -8   13.86    2.04 
   2   6   8   11.55    1.97 
  -2  -6  -8   13.40    2.17 
  -6  -2   9   96.63    5.09 
   6   2  -9  105.66    6.92 
  -5  -1   9    1.41    0.58 
   5   1  -9    2.49    1.19 
  -4   0   9    1.20    0.55 
   4   0  -9    0.34    0.77 
  -3   1   9   42.23    2.68 
   3  -1  -9   43.52    3.59 
  -2   2   9  104.46    5.28 
   2  -2  -9   96.35    6.26 
  -1   3   9  150.98    7.49 
   1  -3  -9  151.83    8.70 
   0   4   9  118.73    6.44 
   0  -4  -9  119.88    7.28 
   1   5   9  231.38   11.19 
  -1  -5  -9  226.31   11.54 
   2   6   9  107.06    6.54 
  -2  -6  -9  112.07    6.73 
  -5  -1  10  157.19    7.25 
   5   1 -10  155.14    9.58 
  -4   0  10  153.79    7.12 
   4   0 -10  153.31    9.28 
  -3   1  10  419.11   17.15 
   3  -1 -10  389.55   20.66 
  -2   2  10  287.07   12.42 
   2  -2 -10  269.99   14.75 
  -1   3  10   49.60    3.36 
   1  -3 -10   49.29    3.94 
   0   4  10   64.43    4.23 
   0  -4 -10   61.21    4.67 
   1   5  10    3.39    1.24 
   4   0 -11    1.02    1.02 
   3  -1 -11   26.24    2.89 
   2  -2 -11   80.21    5.67 
   1  -3 -11  101.40    6.65 
   0  -4 -11  102.94    6.81 
  -4   2 -11   72.80    4.62 
  -4   2 -11   72.90    5.17 
  -3   3 -11   56.84    4.66 
  -6   0 -10  107.44    6.20 
  -5   1 -10  154.79    8.15 
  -4   2 -10  181.46   10.38 
  -4   2 -10  191.35    9.51 
  -3   3 -10   77.50    4.72 
  -3   3 -10   76.40    5.54 
  -2   4 -10   91.92    5.30 
  -2   4 -10   85.29    6.36 
  -1   5 -10    4.03    1.54 
  -7  -1  -9    8.97    1.61 
  -6   0  -9    0.92    0.73 
  -5   1  -9    1.37    0.75 
  -4   2  -9   97.93    5.48 
  -4   2  -9   94.15    6.06 
  -3   3  -9   71.45    5.21 
  -3   3  -9   73.07    4.47 
  -2   4  -9  189.54   11.80 
  -2   4  -9  224.47   10.47 
  -1   5  -9  209.13   12.50 
  -1   5  -9  216.43   10.82 
   0   6  -9  185.85   11.43 
  -7  -1  -8  170.45    8.86 
  -6   0  -8  422.59   19.35 
  -5   1  -8  268.79   12.98 
  -5   1  -8  278.57   13.93 
  -4   2  -8  187.46   10.00 
  -4   2  -8  174.41    8.96 
  -3   3  -8   30.35    2.43 
  -2   4  -8    5.91    1.28 
  -1   5  -8   10.96    1.76 
   0   6  -8    1.73    1.00 
  -8  -2  -7   13.82    2.02 
  -7  -1  -7   45.62    3.28 
  -6   0  -7    0.48    0.51 
  -5   1  -7   21.11    1.91 
  -5   1  -7   21.54    2.06 
  -4   2  -7   25.79    2.15 
  -3   3  -7  168.29    8.45 
  -2   4  -7  313.09   14.76 
  -1   5  -7  151.67    8.24 
   0   6  -7  375.73   18.24 
   1   7  -7  114.72    7.40 
  -8  -2  -6  244.92   12.05 
  -7  -1  -6  153.72    7.92 
  -6   0  -6  354.14   16.23 
  -5   1  -6  129.32    6.63 
  -4   2  -6  302.87   13.95 
  -3   3  -6  290.51   13.59 
  -2   4  -6   32.88    2.65 
  -1   5  -6    2.09    0.95 
   0   6  -6   24.18    3.14 
   1   7  -6   64.90    5.20 
  -8  -2  -5   44.47    3.24 
  -7  -1  -5   24.69    2.10 
  -6   0  -5    0.94    0.54 
  -5   1  -5    3.63    0.85 
  -4   2  -5  107.93    5.61 
  -3   3  -5  124.75    6.45 
  -2   4  -5  362.33   16.83 
  -1   5  -5  296.10   14.52 
   0   6  -5  413.51   20.07 
   1   7  -5  206.81   11.76 
   2   8  -5  137.99    8.98 
  -9  -3  -4   14.70    2.10 
  -9  -3  -4   12.90    1.76 
  -8  -2  -4  153.07    8.02 
  -8  -2  -4  157.58    7.36 
  -7  -1  -4  322.67   14.53 
  -7  -1  -4  305.58   13.28 
  -6   0  -4  475.52   19.68 
  -6   0  -4  490.98   21.45 
  -5   1  -4  502.61   21.18 
  -5   1  -4  555.60   23.28 
  -4   2  -4   -0.17    0.24 
  -3   3  -4    0.81    0.39 
  -2   4  -4   70.63    4.36 
  -1   5  -4    6.27    1.41 
   0   6  -4    1.80    1.11 
   1   7  -4    2.35    1.31 
   2   8  -4  115.54    7.97 
  -9  -3  -3   50.13    3.73 
  -9  -3  -3   54.12    3.39 
  -8  -2  -3   99.87    5.49 
  -8  -2  -3   94.57    4.96 
  -7  -1  -3    6.52    1.03 
  -7  -1  -3    5.13    1.03 
  -6   0  -3    0.12    0.31 
  -6   0  -3    0.41    0.42 
  -5   1  -3    7.31    1.03 
  -5   1  -3    8.05    0.71 
  -4   2  -3  266.76   12.23 
  -4   2  -3  268.76   10.81 
  -2   4  -3  409.89   16.60 
  -1   5  -3  488.90   22.80 
  -1   5  -3  499.77   20.16 
   0   6  -3  368.06   17.25 
   0   6  -3  327.96   14.52 
   1   7  -3  266.43   11.81 
   2   8  -3  187.56    9.03 
  -9  -3  -2   88.59    5.42 
  -9  -3  -2   91.13    4.94 
  -8  -2  -2  335.61   15.62 
  -8  -2  -2  340.55   14.58 
  -7  -1  -2  269.80   11.81 
  -7  -1  -2  278.38   12.66 
  -6   0  -2  299.98   13.23 
  -6   0  -2  284.25   12.20 
  -5   1  -2  272.77   12.41 
  -5   1  -2  278.52   11.36 
  -4   2  -2  453.84   17.85 
  -4   2  -2  434.88   19.55 
  -3   3  -2  218.90   10.19 
  -3   3  -2  213.34    8.88 
  -1   5  -2    5.41    0.83 
  -1   5  -2    4.92    1.19 
   0   6  -2   54.86    3.13 
   1   7  -2   32.34    2.43 
   2   8  -2   66.36    4.17 
  -9  -3  -1   98.24    5.29 
  -8  -2  -1   27.21    2.19 
  -8  -2  -1   23.68    2.01 
  -7  -1  -1   52.72    3.05 
  -7  -1  -1   55.66    3.24 
  -6   0  -1    0.83    0.44 
  -6   0  -1    0.23    0.33 
  -5   1  -1   17.96    1.39 
  -5   1  -1   18.98    1.23 
  -4   2  -1   68.38    3.11 
  -4   2  -1   65.06    3.52 
  -3   3  -1  213.83    9.02 
  -3   3  -1  219.00   10.17 
  -2   4  -1  506.38   20.29 
  -2   4  -1  488.34   22.32 
  -1   5  -1  291.34   12.32 
   0   6  -1  606.96   24.96 
   1   7  -1  200.20    9.30 
   2   8  -1  159.60    8.02 
  -9  -3   0   59.88    3.76 
  -8  -2   0  169.73    8.21 
  -8  -2   0  157.93    7.68 
  -7  -1   0  223.43    9.81 
  -7  -1   0  223.79   10.33 
  -6   0   0 1000.00   42.62 
  -6   0   0  994.24   39.90 
  -5   1   0  384.34   16.81 
  -5   1   0  384.82   15.74 
  -4   2   0  289.01   11.95 
  -4   2   0  290.79   12.87 
  -3   3   0  102.97    5.18 
  -3   3   0   96.19    4.52 
  -2   4   0    5.89    0.88 
  -2   4   0    8.42    1.32 
  -1   5   0   46.00    2.66 
   0   6   0   10.93    1.40 
   1   7   0   45.44    3.05 
   2   8   0   54.94    3.75 
  -9  -3   1   91.57    5.12 
  -8  -2   1   26.35    2.08 
  -7  -1   1   55.98    3.23 
  -7  -1   1   58.68    3.22 
  -6   0   1    1.37    0.47 
  -6   0   1    2.66    0.60 
  -5   1   1   16.70    1.21 
  -5   1   1   16.67    1.22 
  -4   2   1   63.41    3.35 
  -4   2   1   67.19    3.23 
  -3   3   1  225.11   10.27 
  -3   3   1  216.89    9.43 
  -2   4   1  503.27   20.71 
  -1   5   1  268.25   11.55 
   0   6   1  601.67   24.89 
   1   7   1  188.79    8.97 
   2   8   1  164.26    8.32 
  -9  -3   2   79.63    4.61 
  -8  -2   2  335.01   14.48 
  -7  -1   2  285.96   12.30 
  -6   0   2  320.45   12.76 
  -6   0   2  292.32   12.20 
   6   0  -2  245.18   15.00 
  -5   1   2  258.24   10.33 
   5  -1  -2  223.48   13.01 
  -4   2   2  328.53   15.22 
  -4   2   2  397.06   14.56 
   4  -2  -2  319.50   17.82 
  -3   3   2  235.77    9.99 
  -3   3   2  227.88   10.67 
  -2   4   2  147.43    6.81 
  -1   5   2    5.65    0.96 
   0   6   2   52.37    3.23 
   1   7   2   26.71    2.28 
   2   8   2   53.03    3.76 
  -9  -3   3   48.13    3.24 
  -8  -2   3   98.57    5.11 
  -7  -1   3    6.47    1.00 
  -6   0   3    0.44    0.35 
   6   0  -3    2.00    0.99 
  -5   1   3    8.35    0.68 
   5  -1  -3   10.71    1.92 
  -4   2   3  242.81   10.62 
   4  -2  -3  257.74   13.37 
  -3   3   3   78.73    3.92 
  -3   3   3   73.52    4.04 
  -2   4   3  406.63   17.12 
  -1   5   3  449.92   18.88 
   0   6   3  306.86   13.47 
   1   7   3  246.69   11.43 
   2   8   3  185.06    9.32 
  -9  -3   4   12.87    1.74 
  -8  -2   4  156.70    7.46 
  -7  -1   4  331.20   14.11 
  -6   0   4  459.84   18.82 
   6   0  -4  449.42   22.63 
   5  -1  -4  515.06   25.39 
  -4   2   4  264.53   11.83 
   4  -2  -4  281.06   14.30 
  -3   3   4    0.08    0.30 
   3  -3  -4    0.06    0.45 
  -1   5   4    1.17    0.58 
   0   6   4    1.95    0.74 
   1   7   4    1.85    0.84 
   2   8   4  134.56    7.36 
  -8  -2   5   41.35    2.78 
  -7  -1   5   24.89    1.91 
   7   1  -5   26.76    2.66 
  -6   0   5    1.30    0.53 
   6   0  -5    0.45    0.79 
  -5   1   5    3.18    0.71 
   5  -1  -5    4.21    1.27 
  -4   2   5  100.75    5.10 
   4  -2  -5  111.39    6.59 
  -3   3   5  127.61    6.13 
   3  -3  -5  125.27    7.57 
  -2   4   5  367.34   15.41 
   2  -4  -5  347.56   18.33 
  -1   5   5  259.06   11.64 
   0   6   5  364.69   15.98 
   1   7   5  174.11    8.70 
   2   8   5  136.61    7.53 
  -8  -2   6  248.53   11.17 
  -7  -1   6  149.03    7.08 
   7   1  -6  152.32    8.88 
  -6   0   6  333.76   14.18 
   6   0  -6  332.60   17.25 
  -5   1   6  116.17    5.71 
   5  -1  -6  124.82    7.37 
  -4   2   6  290.03   12.90 
   4  -2  -6  309.89   15.64 
  -3   3   6  277.04   12.41 
   3  -3  -6  291.25   14.94 
  -2   4   6   29.85    2.30 
   2  -4  -6   29.82    2.97 
  -1   5   6    2.75    0.89 
   1  -5  -6    1.31    1.11 
   0   6   6   22.73    2.17 
   1   7   6   66.42    4.39 
  -8  -2   7   13.60    1.70 
  -7  -1   7   39.58    2.70 
   7   1  -7   46.55    3.90 
  -6   0   7    0.47    0.45 
   6   0  -7    0.87    0.96 
  -5   1   7   19.89    1.69 
   5  -1  -7   24.18    2.56 
  -4   2   7   31.26    2.33 
   4  -2  -7   34.72    3.11 
  -3   3   7  162.94    7.71 
   3  -3  -7  158.97    9.28 
  -2   4   7  328.13   14.34 
   2  -4  -7  321.13   16.96 
  -1   5   7  154.96    7.74 
   1  -5  -7  153.79    9.27 
   0   6   7  417.77   18.41 
   1   7   7  129.17    7.19 
  -7  -1   8  174.58    8.27 
   7   1  -8  181.54   10.59 
  -6   0   8  414.04   17.57 
   6   0  -8  417.75   21.45 
  -5   1   8  252.93   11.25 
   5  -1  -8  257.62   13.94 
  -4   2   8  179.56    8.46 
   4  -2  -8  182.41   10.39 
  -3   3   8   32.63    2.54 
   3  -3  -8   35.36    3.27 
  -2   4   8    7.70    1.39 
   2  -4  -8    5.74    1.56 
  -1   5   8   14.21    1.94 
   1  -5  -8   12.51    2.34 
   0   6   8    2.49    0.97 
  -7  -1   9    8.60    1.36 
   7   1  -9    9.60    2.24 
  -6   0   9    0.29    0.48 
   6   0  -9    0.46    0.98 
  -5   1   9    1.04    0.59 
   5  -1  -9    0.12    0.80 
  -4   2   9   93.98    5.06 
   4  -2  -9   94.91    6.44 
  -3   3   9   74.34    4.45 
   3  -3  -9   79.08    5.57 
  -2   4   9  221.00   10.59 
   2  -4  -9  228.71   12.64 
  -1   5   9  232.72   11.11 
   1  -5  -9  231.36   13.11 
   0   6   9  227.19   11.17 
  -6   0  10  103.11    5.35 
   6   0 -10  102.04    7.26 
  -5   1  10  155.61    7.42 
   5  -1 -10  150.12    9.50 
  -4   2  10  193.00    8.99 
   4  -2 -10  184.68   11.05 
  -3   3  10   78.51    4.70 
   3  -3 -10   79.83    5.80 
  -2   4  10  102.06    5.77 
   2  -4 -10  100.25    6.90 
  -1   5  10    3.04    1.12 
   1  -5 -10    2.98    1.44 
  -4   2  11   73.44    4.34 
   4  -2 -11   72.95    5.68 
  -3   3  11   60.30    3.99 
   3  -3 -11   56.74    4.83 
  -5   3 -10   38.73    3.61 
  -5   3 -10   39.35    3.25 
  -4   4 -10   83.73    5.26 
  -4   4 -10   73.18    5.81 
  -7   1  -9    7.79    1.53 
  -6   2  -9  106.64    6.30 
  -5   3  -9  128.58    8.02 
  -5   3  -9  132.88    7.35 
  -4   4  -9  163.98    8.81 
  -3   5  -9  234.06   11.99 
  -2   6  -9   86.91    5.81 
  -8   0  -8   90.37    5.54 
  -7   1  -8  174.11    9.10 
  -6   2  -8  171.32    8.95 
  -5   3  -8  219.46   11.04 
  -4   4  -8   19.00    2.13 
  -3   5  -8    9.67    1.80 
  -2   6  -8   11.07    2.04 
  -8   0  -7    0.65    0.71 
  -7   1  -7   41.63    3.14 
  -6   2  -7   47.36    3.37 
  -5   3  -7  260.67   12.63 
  -4   4  -7  234.10   11.67 
  -3   5  -7  165.42    8.90 
  -2   6  -7  228.33   12.00 
  -1   7  -7  128.06    8.06 
  -9  -1  -6  184.40    9.56 
  -8   0  -6  249.98   12.16 
  -7   1  -6  168.57    8.63 
  -6   2  -6   55.54    3.65 
  -5   3  -6  167.62    8.56 
  -4   4  -6   26.80    2.44 
  -3   5  -6  112.45    6.54 
  -2   6  -6    1.11    0.92 
  -1   7  -6   64.31    5.16 
  -9  -1  -5   32.43    2.72 
  -8   0  -5   -0.20    0.40 
  -7   1  -5   23.24    2.07 
  -6   2  -5  123.78    6.55 
  -5   3  -5  243.16   11.67 
  -4   4  -5  238.29   11.59 
  -3   5  -5  302.20   14.64 
  -2   6  -5  187.82   10.21 
  -1   7  -5  222.30   12.25 
   0   8  -5   76.93    6.12 
  -9  -1  -4  154.53    8.07 
  -8   0  -4   43.74    3.04 
  -7   1  -4  337.73   15.55 
  -6   2  -4  253.96   11.97 
  -5   3  -4  217.99   10.53 
  -4   4  -4   90.85    5.20 
  -3   5  -4    0.92    0.73 
  -2   6  -4   24.80    2.67 
  -1   7  -4    1.84    1.20 
   0   8  -4  117.62    8.03 
  -9  -1  -3   17.40    1.82 
  -8   0  -3    0.67    0.52 
  -7   1  -3    6.04    1.10 
  -6   2  -3  246.90   11.54 
  -5   3  -3  196.94    9.54 
  -4   4  -3  264.41   12.57 
  -3   5  -3  501.05   22.90 
  -2   6  -3  130.23    7.55 
  -1   7  -3  310.90   15.87 
   0   8  -3  104.15    7.33 
 -10  -2  -2  107.09    5.77 
  -9  -1  -2  302.90   14.03 
  -9  -1  -2  295.16   13.24 
  -8   0  -2  206.57    9.26 
  -8   0  -2  205.29    9.87 
  -7   1  -2  288.48   12.29 
  -7   1  -2  292.26   13.34 
  -6   2  -2   64.82    3.69 
  -6   2  -2   63.97    3.17 
  -5   3  -2  120.98    5.21 
  -5   3  -2  112.31    5.99 
  -4   4  -2  124.68    6.49 
  -4   4  -2  119.76    5.38 
  -3   5  -2  130.44    7.13 
  -3   5  -2  130.18    5.89 
  -2   6  -2    0.65    0.67 
  -2   6  -2    0.55    0.48 
  -1   7  -2   34.05    3.34 
  -1   7  -2   31.59    2.30 
   0   8  -2  214.07   12.10 
 -10  -2  -1   40.62    3.04 
  -9  -1  -1   62.18    3.79 
  -9  -1  -1   66.25    3.97 
  -8   0  -1    1.11    0.60 
  -8   0  -1    2.08    0.69 
  -7   1  -1   53.57    3.29 
  -7   1  -1   60.25    3.13 
  -6   2  -1   93.91    4.93 
  -6   2  -1   96.97    4.51 
  -5   3  -1  334.57   13.59 
  -5   3  -1  322.19   14.84 
  -4   4  -1  347.24   15.98 
  -4   4  -1  349.01   14.39 
  -3   5  -1  322.93   15.28 
  -3   5  -1  325.14   13.66 
  -2   6  -1  319.13   13.65 
  -2   6  -1  319.31   15.50 
  -1   7  -1  196.30    8.96 
  -1   7  -1  193.63   10.64 
   0   8  -1   65.61    4.03 
   1   9  -1   93.39    5.48 
 -10  -2   0   96.19    5.45 
  -9  -1   0   95.66    5.13 
  -8   0   0  175.39    8.24 
  -8   0   0  185.50    8.67 
  -7   1   0  238.83   10.54 
  -7   1   0  216.39    9.85 
  -6   2   0  263.75   11.91 
  -6   2   0  260.93   11.11 
  -5   3   0  465.96   20.83 
  -5   3   0  478.50   19.32 
  -4   4   0    7.53    0.98 
  -4   4   0    4.35    1.00 
  -3   5   0   37.81    2.37 
  -3   5   0   34.86    2.81 
  -2   6   0   13.03    2.00 
  -2   6   0   11.12    1.42 
  -1   7   0   43.07    2.86 
   0   8   0   30.38    2.51 
   1   9   0  151.32    7.89 
 -10  -2   1   35.31    2.79 
  -9  -1   1   59.17    3.61 
  -8   0   1    0.03    0.43 
  -7   1   1   52.91    3.08 
  -7   1   1   60.50    3.23 
  -6   2   1   87.65    4.34 
  -6   2   1   90.80    4.52 
  -5   3   1  356.21   15.87 
  -5   3   1  353.98   14.85 
  -4   4   1  356.79   15.05 
  -4   4   1  360.08   16.34 
  -3   5   1  316.37   14.69 
  -3   5   1  307.02   13.38 
  -2   6   1  292.59   12.78 
  -1   7   1  185.24    8.69 
   0   8   1   67.89    4.21 
   1   9   1   93.93    5.60 
 -10  -2   2   99.22    5.53 
  -9  -1   2  304.12   13.41 
  -8   0   2  192.40    8.74 
  -7   1   2  269.43   11.61 
  -6   2   2   63.95    3.33 
  -6   2   2   62.16    3.36 
  -5   3   2  115.97    5.65 
  -5   3   2  123.98    5.94 
  -4   4   2  131.02    6.18 
  -4   4   2  128.99    6.65 
  -3   5   2  128.21    6.93 
  -3   5   2  132.31    6.34 
  -2   6   2    0.66    0.57 
  -1   7   2   32.15    2.49 
   0   8   2  194.15    9.39 
  -9  -1   3   14.70    1.78 
  -8   0   3    0.39    0.44 
  -7   1   3    4.68    0.87 
   7  -1  -3    4.90    1.70 
  -6   2   3  233.36    9.49 
   6  -2  -3  186.70   12.29 
  -5   3   3  195.99    9.01 
  -5   3   3  208.64    9.35 
  -4   4   3  307.71   13.99 
  -4   4   3  300.30   13.12 
  -3   5   3  482.46   20.27 
  -2   6   3  110.65    5.73 
  -1   7   3  229.93   10.65 
   0   8   3   80.58    4.86 
  -9  -1   4  145.64    7.15 
  -8   0   4   44.02    2.81 
  -7   1   4  306.08   12.91 
   7  -1  -4  289.48   16.45 
  -6   2   4  225.66   10.35 
   6  -2  -4  251.81   13.79 
  -5   3   4  220.28    9.64 
   5  -3  -4  206.85   12.42 
  -4   4   4  100.18    5.29 
  -4   4   4  108.33    5.55 
  -3   5   4    1.83    0.69 
  -2   6   4   22.19    1.99 
  -1   7   4    1.78    0.77 
   0   8   4   96.42    5.60 
  -9  -1   5   31.23    2.40 
  -8   0   5    0.59    0.50 
  -7   1   5   22.90    1.81 
   7  -1  -5   21.72    3.27 
  -6   2   5  108.95    5.60 
   6  -2  -5  122.38    7.90 
  -5   3   5  225.37   10.25 
   5  -3  -5  231.95   13.15 
  -4   4   5  288.67   11.94 
   4  -4  -5  239.75   14.58 
  -3   5   5  313.76   13.83 
  -2   6   5  174.79    8.46 
  -1   7   5  171.44    8.52 
   0   8   5   62.47    4.26 
  -9  -1   6  189.48    8.98 
  -8   0   6  225.06   10.16 
  -7   1   6  150.59    7.12 
   7  -1  -6  146.97    9.40 
  -6   2   6   47.86    3.08 
   6  -2  -6   57.74    4.78 
  -5   3   6  177.54    8.22 
   5  -3  -6  165.22   10.37 
  -4   4   6   28.28    2.25 
   4  -4  -6   25.97    3.07 
  -3   5   6  120.77    5.98 
   3  -5  -6  101.62    7.41 
  -2   6   6    1.46    0.69 
  -1   7   6   59.95    3.99 
  -8   0   7    0.54    0.58 
   8   0  -7    0.13    1.18 
  -7   1   7   40.54    2.73 
   7  -1  -7   40.06    4.03 
  -6   2   7   40.95    2.82 
   6  -2  -7   46.92    4.29 
  -5   3   7  252.31   11.53 
   5  -3  -7  254.84   14.34 
  -4   4   7  244.91   10.86 
   4  -4  -7  220.50   13.26 
  -3   5   7  181.56    8.42 
   3  -5  -7  158.56   10.35 
  -2   6   7  228.82   10.78 
  -1   7   7  128.18    6.97 
  -8   0   8   85.85    4.68 
   8   0  -8   79.75    6.39 
  -7   1   8  162.14    7.90 
   7  -1  -8  169.08   10.46 
  -6   2   8  158.87    7.82 
   6  -2  -8  166.05   10.23 
  -5   3   8  216.91   10.13 
   5  -3  -8  214.28   12.64 
  -4   4   8   22.15    2.07 
   4  -4  -8   14.56    2.72 
  -3   5   8    8.06    1.48 
   3  -5  -8    7.91    2.11 
  -2   6   8   11.31    1.82 
  -7   1   9    9.45    1.54 
   7  -1  -9   11.58    2.68 
  -6   2   9   96.26    5.42 
   6  -2  -9  107.14    7.45 
  -5   3   9  133.03    6.98 
   5  -3  -9  139.60    9.05 
  -4   4   9  178.36    8.85 
   4  -4  -9  179.34   11.07 
  -3   5   9  254.37   11.45 
   3  -5  -9  224.69   13.85 
  -2   6   9  109.42    6.01 
   2  -6  -9   94.92    7.33 
  -5   3  10   43.24    3.21 
   5  -3 -10   40.20    4.23 
  -4   4  10   88.13    5.10 
   4  -4 -10   73.29    6.24 
  -7   3  -8   98.92    6.09 
  -6   4  -8   78.87    5.24 
  -5   5  -8    6.41    1.65 
  -4   6  -8   10.53    2.18 
  -8   2  -7   13.02    2.01 
  -7   3  -7  133.06    7.45 
  -6   4  -7  115.78    6.74 
  -5   5  -7  120.27    7.11 
  -4   6  -7  228.78   12.01 
  -3   7  -7  133.98    8.19 
  -9   1  -6  188.16    9.77 
  -8   2  -6  247.33   12.26 
  -7   3  -6  115.20    6.57 
  -6   4  -6    5.19    1.24 
  -5   5  -6    1.21    0.81 
  -4   6  -6    0.33    0.68 
  -3   7  -6   56.90    4.62 
  -9   1  -5   32.54    2.73 
  -8   2  -5   43.20    3.21 
  -7   3  -5  110.99    6.26 
  -6   4  -5  125.73    6.95 
  -5   5  -5  193.79   10.00 
  -4   6  -5  195.80   10.36 
  -3   7  -5  214.19   11.56 
  -2   8  -5  155.27    9.52 
  -9   1  -4  170.28    8.76 
  -8   2  -4  161.45    8.32 
  -7   3  -4   74.13    4.52 
  -6   4  -4  203.11   10.20 
  -5   5  -4    0.55    0.58 
  -4   6  -4   14.92    2.18 
  -3   7  -4   96.86    6.32 
  -2   8  -4  155.32    9.42 
 -10   0  -3    1.43    0.75 
  -9   1  -3   17.63    1.84 
  -8   2  -3   97.47    5.45 
  -7   3  -3   88.37    5.04 
  -6   4  -3  126.15    6.80 
  -5   5  -3  300.35   14.33 
  -4   6  -3  146.16    8.06 
  -3   7  -3  285.11   14.42 
  -2   8  -3  203.21   11.39 
  -9   1  -2  315.50   14.71 
  -8   2  -2  352.22   16.16 
  -7   3  -2   81.66    4.68 
  -6   4  -2   38.63    2.83 
  -5   5  -2   16.72    1.85 
  -4   6  -2    2.66    0.98 
  -3   7  -2   35.29    3.22 
  -2   8  -2   73.49    5.44 
 -10   0  -1    1.00    0.73 
  -9   1  -1   56.76    3.54 
  -9   1  -1   63.73    3.79 
  -8   2  -1   21.80    1.77 
  -8   2  -1   24.73    2.01 
  -7   3  -1  174.54    8.49 
  -7   3  -1  170.31    7.70 
  -6   4  -1  149.79    6.82 
  -6   4  -1  155.27    7.72 
  -5   5  -1  197.81    9.85 
  -5   5  -1  195.84    8.62 
  -4   6  -1  317.75   13.62 
  -4   6  -1  323.39   15.39 
  -3   7  -1  204.87   10.82 
  -2   8  -1  173.29    9.90 
  -1   9  -1   98.47    6.95 
 -10   0   0  267.11   12.12 
  -9   1   0   90.66    4.83 
  -8   2   0  176.67    8.18 
  -8   2   0  156.25    7.56 
  -7   3   0  206.12    9.49 
  -7   3   0  189.56    8.71 
  -6   4   0   83.67    4.23 
  -6   4   0   84.54    4.71 
  -5   5   0   24.89    1.81 
  -5   5   0   23.46    2.16 
  -4   6   0    6.58    1.40 
  -4   6   0    6.31    1.09 
  -3   7   0  272.96   12.07 
  -3   7   0  268.84   13.58 
  -2   8   0   59.31    3.70 
  -2   8   0   53.34    4.42 
  -1   9   0  130.01    8.55 
  -1   9   0  142.32    7.22 
 -10   0   1    0.74    0.68 
  -9   1   1   55.85    3.38 
  -8   2   1   21.72    1.75 
  -7   3   1  162.41    7.58 
  -7   3   1  170.82    8.07 
  -6   4   1  160.17    7.53 
  -6   4   1  169.84    8.16 
  -5   5   1  202.08   10.03 
  -5   5   1  203.56    9.13 
  -4   6   1  322.32   15.68 
  -4   6   1  338.78   14.35 
  -3   7   1  221.10   11.24 
  -3   7   1  209.50    9.90 
  -2   8   1  169.26    8.16 
  -2   8   1  158.32    9.31 
  -1   9   1   96.59    5.59 
 -10   0   2  161.14    7.91 
  -9   1   2  288.80   12.74 
  -8   2   2  305.72   13.24 
  -7   3   2   76.57    4.10 
  -6   4   2   47.41    2.95 
  -6   4   2   47.21    3.03 
  -5   5   2   20.49    1.77 
  -5   5   2   17.06    1.86 
  -4   6   2    2.33    0.83 
  -4   6   2    2.75    1.00 
  -3   7   2   29.56    2.44 
  -3   7   2   34.08    2.99 
  -2   8   2   56.85    3.77 
 -10   0   3    0.01    0.50 
  -9   1   3   15.40    1.61 
  -8   2   3   85.58    4.56 
  -7   3   3   90.65    4.73 
  -6   4   3  146.62    7.09 
  -5   5   3  353.19   15.50 
  -5   5   3  365.12   16.59 
  -4   6   3  157.06    8.03 
  -4   6   3  139.69    7.19 
  -3   7   3  253.17   11.83 
  -3   7   3  269.11   13.16 
  -2   8   3  174.49    8.67 
  -9   1   4  135.16    6.67 
  -8   2   4  142.01    6.89 
  -7   3   4   74.19    4.15 
  -6   4   4  243.70   11.05 
  -5   5   4    1.49    0.73 
  -4   6   4   14.99    2.06 
  -4   6   4   11.36    1.64 
  -3   7   4   95.15    5.28 
  -2   8   4  135.51    7.16 
  -9   1   5   25.75    2.15 
  -8   2   5   35.33    2.55 
  -7   3   5  107.38    5.59 
  -6   4   5  153.76    7.60 
  -5   5   5  205.97    9.68 
  -4   6   5  202.48    9.56 
  -3   7   5  187.24    9.07 
  -2   8   5  130.32    6.98 
  -9   1   6  162.93    7.93 
  -8   2   6  214.26    9.76 
   8  -2  -6  201.68   13.04 
  -7   3   6  110.57    5.72 
   7  -3  -6  101.48    8.03 
  -6   4   6    4.90    1.15 
   6  -4  -6    4.39    1.73 
  -5   5   6    1.45    0.74 
  -4   6   6    0.02    0.52 
  -3   7   6   52.54    3.61 
  -8   2   7   14.91    1.86 
   8  -2  -7   15.00    3.24 
  -7   3   7  131.65    6.61 
   7  -3  -7  118.64    9.02 
  -6   4   7  129.13    6.39 
   6  -4  -7   99.12    8.12 
  -5   5   7  125.01    6.62 
  -4   6   7  236.86   11.10 
  -3   7   7  123.62    6.66 
  -7   3   8   95.43    5.37 
   7  -3  -8   92.30    7.57 
  -6   4   8   83.31    4.87 
   6  -4  -8   75.07    6.62 
  -5   5   8   11.96    1.85 
   5  -5  -8    7.20    2.31 
  -4   6   8    8.48    1.55 
  -7   5  -6    9.04    1.78 
  -6   6  -6   11.55    2.03 
  -8   4  -5  182.26    9.62 
  -7   5  -5  163.51    8.83 
  -6   6  -5  232.04   11.92 
  -5   7  -5  134.36    7.83 
  -9   3  -4   11.11    1.79 
  -8   4  -4   16.64    2.17 
  -7   5  -4    2.21    0.96 
  -6   6  -4    0.86    0.77 
  -5   7  -4    2.41    1.11 
  -9   3  -3   50.13    3.55 
  -8   4  -3  199.35   10.08 
  -7   5  -3  279.50   13.62 
  -6   6  -3  180.82    9.41 
  -5   7  -3  177.09    9.56 
  -4   8  -3  133.95    8.03 
  -9   3  -2   89.66    5.27 
  -8   4  -2   60.75    3.97 
  -7   5  -2    2.75    0.96 
  -6   6  -2   25.74    2.45 
  -5   7  -2   21.50    2.33 
  -4   8  -2   73.97    5.28 
  -8   4  -1  241.30   11.68 
  -7   5  -1  175.72    9.01 
  -6   6  -1  356.22   16.81 
  -5   7  -1  145.35    8.08 
  -4   8  -1  118.96    7.26 
  -7   5   0   24.30    2.22 
  -6   6   0    2.72    0.98 
  -5   7   0   15.38    2.19 
  -4   8   0   46.60    3.87 
 -10   2   1   33.49    2.53 
  -9   3   1   84.97    4.58 
  -8   4   1  229.79   10.26 
  -7   5   1  188.28    9.10 
  -7   5   1  173.81    8.30 
  -6   6   1  368.37   15.99 
  -6   6   1  378.32   17.47 
  -5   7   1  144.99    8.07 
  -5   7   1  146.85    7.14 
  -4   8   1  129.13    7.52 
  -4   8   1  121.73    6.43 
 -10   2   2   90.79    5.02 
  -9   3   2   81.44    4.50 
  -8   4   2   59.62    3.55 
  -7   5   2    3.15    0.89 
  -6   6   2   30.67    2.38 
  -6   6   2   30.03    2.60 
  -5   7   2   21.13    2.30 
  -5   7   2   20.94    1.99 
  -4   8   2   78.50    5.37 
  -4   8   2   79.67    4.68 
  -9   3   3   47.58    3.14 
  -8   4   3  206.56    9.57 
  -7   5   3  280.48   12.53 
  -6   6   3  213.54    9.97 
  -5   7   3  199.01    9.45 
  -4   8   3  133.68    7.07 
  -4   8   3  142.16    8.05 
  -9   3   4   12.59    1.73 
  -8   4   4   20.68    1.99 
  -7   5   4    2.08    0.89 
  -6   6   4    1.08    0.77 
  -5   7   4    1.12    0.83 
  -9   3   5   64.92    4.04 
  -8   4   5  197.23    9.43 
  -7   5   5  195.36    9.41 
  -6   6   5  253.78   11.76 
  -5   7   5  141.00    7.26 
  -8   4   6   21.14    2.11 
  -7   5   6   13.87    1.97 
  -6   6   6   13.63    1.94 
   0   0   0    0.00    0.00 
; 
_shelx_hkl_checksum   85084 
  

